EmBench: Quantifying Performance Variations of Deep Neural Networks across Modern Commodity Devices

In recent years, advances in deep learning have resulted in unprecedented leaps in diverse tasks spanning from speech and object recognition to context awareness and health monitoring. As a result, an increasing number of AI-enabled applications are being developed targeting ubiquitous and mobile devices. While deep neural networks (DNNs) are getting bigger and more complex, they also impose a heavy computational and energy burden on the host devices, which has led to the integration of various specialized processors in commodity devices. Given the broad range of competing DNN architectures and the heterogeneity of the target hardware, there is an emerging need to understand the compatibility between DNN-platform pairs and the expected performance benefits on each platform. This work attempts to demystify this landscape by systematically evaluating a collection of state-of-the-art DNNs on a wide variety of commodity devices. In this respect, we identify potential bottlenecks in each architecture and provide important guidelines that can assist the community in the co-design of more efficient DNNs and accelerators.

==> figs/per_network_per_layer.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/SERILOCAL/i.leontiadis/anaconda3/lib/python3.6/site-packages/IPython/core/magics/pylab.py:160: UserWarning: pylab import has clobbered these variables: ['f']\n",
      "`%matplotlib` prevents importing * from pylab and numpy\n",
      "  \"\\n`%matplotlib` prevents importing * from pylab and numpy\"\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import glob as glob\n",
    "import seaborn as sns\n",
    "%pylab inline\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkMAAABLCAYAAABz9YPfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAArFJREFUeJzt3TFqVFEYhuFzZQg4jYoZFRG1sFOQkOwilVgECzsZt6G4AxtBBMHGHbgKbcRKUBsxCIOdIAQ8NjY2DiEcztz7PU8XOIHv7164gQy11gIAkOpU7wEAAD2JIQAgmhgCAKKJIQAgmhgCAKKJIQAgmhgCAKKJIQAgmhgCAKLN1j0YhmFZSlmWUsp8GHZvzNb+ymh92r7ee0JTs/n33hOaObM633tCU4v5l94T2ro8772gqR+ff/ee0NS501d7T2hmNfvVe0JTZw8Pe09o6v3R0arWulj3bjjOv+O4vbVV3ywunmjYJrv74EXvCU1d2Hnae0Iz+y/v9Z7Q1MOd+70ntPVot/eCpl4f/Ow9oak7N5/1ntDMq0sfe09oav/xk94Tmrry7eu7Wuveunc+kwEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBtqLX+/8EwLEspy78/3iqlfGg9qqPtUsqq94hGpnxbKe4bO/eN15RvK8V9Y3et1rpY92htDP3zeBje1lr3TjRrg035vinfVor7xs594zXl20pxXwqfyQCAaGIIAIh23Bh63mTF5pjyfVO+rRT3jZ37xmvKt5XivgjH+pshAICp8ZkMAIgmhgCAaGIIAIgmhgCAaGIIAIj2B1yBcYlhps+kAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 720x72 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colors =  sns.color_palette(\"Set1\", 10)\n",
    "sns.set_palette(colors)\n",
    "sns.palplot(colors)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pickle\n",
    "file = open(\"./emdl_mobile_runs_detailed_nnpack.pkl\",'rb')\n",
    "mobile_data = pickle.load(file)\n",
    "mobile_data.head()\n",
    "mobile_data= mobile_data[mobile_data.batch_size == 1]\n",
    "\n",
    "\n",
    "mobile_data.loc[mobile_data.platform == '845030700039', 'platform']= 'SDM845-CPU (nnpack)'\n",
    "mobile_data.loc[mobile_data.platform == '2313cfd41e037ece', 'platform']= 'Note 9-CPU (nnpack)'\n",
    "\n",
    "mobile_data = mobile_data[mobile_data['batch_size'] == 1]\n",
    "time_per_layer_mobile_nnpack = mobile_data.groupby(['platform','network', 'operation'])['time'].sum().reset_index()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"./emdl_mobile_runs_detailed.pkl\",'rb')\n",
    "mobile_data = pickle.load(file)\n",
    "mobile_data.head()\n",
    "mobile_data= mobile_data[mobile_data.batch_size == 1]\n",
    "\n",
    "\n",
    "mobile_data.loc[mobile_data.platform == '845030700039', 'platform']= 'SDM845-CPU'\n",
    "mobile_data.loc[mobile_data.platform == '2313cfd41e037ece', 'platform']= 'Note 9-CPU'\n",
    "\n",
    "mobile_data = mobile_data[mobile_data['batch_size'] == 1]\n",
    "time_per_layer_mobile = mobile_data.groupby(['platform','network', 'operation'])['time'].sum().reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "all_per_operation = pd.read_csv(\"operations.csv\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>platform</th>\n",
       "      <th>network</th>\n",
       "      <th>operation</th>\n",
       "      <th>time</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>CPU-XEON-4116</td>\n",
       "      <td>alexnet</td>\n",
       "      <td>Conv2d</td>\n",
       "      <td>0.007763</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>CPU-XEON-4116</td>\n",
       "      <td>alexnet</td>\n",
       "      <td>Dropout</td>\n",
       "      <td>0.000014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>CPU-XEON-4116</td>\n",
       "      <td>alexnet</td>\n",
       "      <td>Linear</td>\n",
       "      <td>0.003172</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>CPU-XEON-4116</td>\n",
       "      <td>alexnet</td>\n",
       "      <td>MaxPool2d</td>\n",
       "      <td>0.001416</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>CPU-XEON-4116</td>\n",
       "      <td>alexnet</td>\n",
       "      <td>ReLU</td>\n",
       "      <td>0.000050</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        platform  network  operation      time\n",
       "0  CPU-XEON-4116  alexnet     Conv2d  0.007763\n",
       "1  CPU-XEON-4116  alexnet    Dropout  0.000014\n",
       "2  CPU-XEON-4116  alexnet     Linear  0.003172\n",
       "3  CPU-XEON-4116  alexnet  MaxPool2d  0.001416\n",
       "4  CPU-XEON-4116  alexnet       ReLU  0.000050"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "all_per_operation = pd.read_csv(\"operations.csv\")\n",
    "#all_per_operation = all_per_operation[all_per_operation]\n",
    "all_per_operation['operation'] = all_per_operation.operation.str.extract(\"^([^\\(]+)\")\n",
    "time_per_layer_dekstop = all_per_operation.groupby(['platform','network', 'operation'])['time'].sum().reset_index()\n",
    "time_per_layer_dekstop.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "totals = []\n",
    "per_layer = []\n",
    "for file in list(glob.glob('./macro-bench@NCS2/*.csv')):\n",
    "    name = file.split('/')[-1][6:-6].replace(\"_relu\",\"\")\n",
    "    r = pd.read_csv(file)\n",
    "    r['model'] = name\n",
    "    \n",
    "    totals.append(r[r.name.str.contains('Average iteration runtime')])\n",
    "    per_layer.append(r[~r.name.str.contains('Average iteration runtime')])\n",
    "    \n",
    "totals = pd.concat(totals)\n",
    "per_layer = pd.concat(per_layer)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>network</th>\n",
       "      <th>operation</th>\n",
       "      <th>time</th>\n",
       "      <th>platform</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>alexnet</td>\n",
       "      <td>&lt;Extra&gt;</td>\n",
       "      <td>0.333</td>\n",
       "      <td>NCS2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>alexnet</td>\n",
       "      <td>Convolution</td>\n",
       "      <td>5.262</td>\n",
       "      <td>NCS2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>alexnet</td>\n",
       "      <td>FullyConnected</td>\n",
       "      <td>12.623</td>\n",
       "      <td>NCS2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>alexnet</td>\n",
       "      <td>Pooling</td>\n",
       "      <td>0.164</td>\n",
       "      <td>NCS2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>alexnet</td>\n",
       "      <td>Receive-Tensor</td>\n",
       "      <td>0.000</td>\n",
       "      <td>NCS2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>densenet121</td>\n",
       "      <td>&lt;Extra&gt;</td>\n",
       "      <td>0.357</td>\n",
       "      <td>NCS2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>densenet121</td>\n",
       "      <td>Concat</td>\n",
       "      <td>0.660</td>\n",
       "      <td>NCS2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>densenet121</td>\n",
       "      <td>Convolution</td>\n",
       "      <td>24.408</td>\n",
       "      <td>NCS2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>densenet121</td>\n",
       "      <td>FullyConnected</td>\n",
       "      <td>0.235</td>\n",
       "      <td>NCS2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>densenet121</td>\n",
       "      <td>Pooling</td>\n",
       "      <td>2.468</td>\n",
       "      <td>NCS2</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       network       operation    time platform\n",
       "0      alexnet         <Extra>   0.333     NCS2\n",
       "1      alexnet     Convolution   5.262     NCS2\n",
       "2      alexnet  FullyConnected  12.623     NCS2\n",
       "3      alexnet         Pooling   0.164     NCS2\n",
       "4      alexnet  Receive-Tensor   0.000     NCS2\n",
       "5  densenet121         <Extra>   0.357     NCS2\n",
       "6  densenet121          Concat   0.660     NCS2\n",
       "7  densenet121     Convolution  24.408     NCS2\n",
       "8  densenet121  FullyConnected   0.235     NCS2\n",
       "9  densenet121         Pooling   2.468     NCS2"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ncs = pd.DataFrame()\n",
    "ncs['operation'] = per_layer.layer_type\n",
    "ncs['network'] = per_layer['model']\n",
    "ncs['time'] = per_layer['real_time (ms)']\n",
    "\n",
    "\n",
    "ncs = ncs.groupby(['network', 'operation'])['time'].sum().reset_index()\n",
    "\n",
    "ncs['platform'] = 'NCS2'\n",
    "ncs.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/SERILOCAL/i.leontiadis/anaconda3/lib/python3.6/site-packages/ipykernel_launcher.py:1: FutureWarning: Sorting because non-concatenation axis is not aligned. A future version\n",
      "of pandas will change to not sort by default.\n",
      "\n",
      "To accept the future behavior, pass 'sort=False'.\n",
      "\n",
      "To retain the current behavior and silence the warning, pass 'sort=True'.\n",
      "\n",
      "  \"\"\"Entry point for launching an IPython kernel.\n"
     ]
    }
   ],
   "source": [
    "time_per_layer = pd.concat([time_per_layer_dekstop, time_per_layer_mobile, ncs, time_per_layer_mobile_nnpack])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "to_keep = ['alexnet', \n",
    "        'densenet201', \n",
    "        'inception_v3', \n",
    "        'nasnet_mobile', \n",
    "        'resnet152', \n",
    "        'shufflenet_v2_05', \n",
    "        'vgg16', \n",
    "        'xception', \n",
    "        'mnasnet', \n",
    "        'mobilenet_v2'\n",
    "          ]\n",
    "\n",
    "time_per_layer = time_per_layer[time_per_layer.network.isin(to_keep)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "time_per_layer.loc[time_per_layer.platform == 'SDM845-for-arm64-9-28', 'platform']= 'SDM845-CPU'\n",
    "time_per_layer.loc[time_per_layer.platform == 'SM-N960F-8.1.0-27', 'platform']= 'Note 9-CPU'\n",
    "\n",
    "#SDM845-for-arm64-9-28\n",
    "#SM-N960F-8.1.0-27"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/SERILOCAL/i.leontiadis/anaconda3/lib/python3.6/site-packages/ipykernel_launcher.py:4: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: http://pandas.pydata.org/pandas-docs/stable/indexing.html#indexing-view-versus-copy\n",
      "  after removing the cwd from sys.path.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU-XEON-4116\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "operation\n",
      "other          0.001409\n",
      "AvgPool2d      0.001138\n",
      "ReLU           0.001295\n",
      "ZeroPad2d      0.002662\n",
      "Linear         0.040838\n",
      "BatchNorm2d    0.090653\n",
      "MaxPool2d      0.109082\n",
      "Conv2d         0.752923\n",
      "dtype: float64\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GPU-NVIDIA-2080Ti\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/SERILOCAL/i.leontiadis/anaconda3/lib/python3.6/site-packages/ipykernel_launcher.py:4: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: http://pandas.pydata.org/pandas-docs/stable/indexing.html#indexing-view-versus-copy\n",
      "  after removing the cwd from sys.path.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "operation\n",
      "other                0.011477\n",
      "AvgPool2d            0.007826\n",
      "AdaptiveAvgPool2d    0.014009\n",
      "ReLU                 0.016471\n",
      "MaxPool2d            0.021273\n",
      "Linear               0.086814\n",
      "BatchNorm2d          0.186351\n",
      "Conv2d               0.655779\n",
      "dtype: float64\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GPU-NVIDIA-Xavier\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/SERILOCAL/i.leontiadis/anaconda3/lib/python3.6/site-packages/ipykernel_launcher.py:4: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: http://pandas.pydata.org/pandas-docs/stable/indexing.html#indexing-view-versus-copy\n",
      "  after removing the cwd from sys.path.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "operation\n",
      "other          0.007417\n",
      "Dropout        0.005091\n",
      "AvgPool2d      0.009417\n",
      "ReLU           0.012740\n",
      "MaxPool2d      0.018247\n",
      "Linear         0.096279\n",
      "BatchNorm2d    0.152229\n",
      "Conv2d         0.698581\n",
      "dtype: float64\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "NCS2\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/SERILOCAL/i.leontiadis/anaconda3/lib/python3.6/site-packages/ipykernel_launcher.py:4: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: http://pandas.pydata.org/pandas-docs/stable/indexing.html#indexing-view-versus-copy\n",
      "  after removing the cwd from sys.path.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "operation\n",
      "other             0.002603\n",
      "<Extra>           0.007622\n",
      "Eltwise           0.020071\n",
      "ScaleShift        0.032556\n",
      "ReLU              0.035541\n",
      "Pooling           0.066953\n",
      "FullyConnected    0.109399\n",
      "Convolution       0.725254\n",
      "dtype: float64\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Note 9-CPU\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/SERILOCAL/i.leontiadis/anaconda3/lib/python3.6/site-packages/ipykernel_launcher.py:4: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: http://pandas.pydata.org/pandas-docs/stable/indexing.html#indexing-view-versus-copy\n",
      "  after removing the cwd from sys.path.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "operation\n",
      "other          0.014282\n",
      "Clip           0.004754\n",
      "AveragePool    0.005846\n",
      "Relu           0.006211\n",
      "MaxPool        0.009362\n",
      "SpatialBN      0.020110\n",
      "FC             0.058446\n",
      "Conv           0.880988\n",
      "dtype: float64\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Note 9-CPU (nnpack)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/SERILOCAL/i.leontiadis/anaconda3/lib/python3.6/site-packages/ipykernel_launcher.py:4: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: http://pandas.pydata.org/pandas-docs/stable/indexing.html#indexing-view-versus-copy\n",
      "  after removing the cwd from sys.path.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "operation\n",
      "other          0.010828\n",
      "Clip           0.007570\n",
      "AveragePool    0.011199\n",
      "Relu           0.011593\n",
      "MaxPool        0.014851\n",
      "SpatialBN      0.035763\n",
      "FC             0.060248\n",
      "Conv           0.847948\n",
      "dtype: float64\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "SDM845-CPU\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/SERILOCAL/i.leontiadis/anaconda3/lib/python3.6/site-packages/ipykernel_launcher.py:4: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: http://pandas.pydata.org/pandas-docs/stable/indexing.html#indexing-view-versus-copy\n",
      "  after removing the cwd from sys.path.\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYcAAADSCAYAAAChKgyOAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzt3Xl4VdXZ/vHvTcIQZgKIGKDBQAgJBJHJqlRUFK2AKFZEFLQOOLfOvm1Vav31laqtLw5VHECoRRQnBCsOKA5UEQTCFJRJkEGReTYhz++PvQ8eMgczQZ7PdZ2Lc/aw9trHNuvstfZet8wM55xzLlq1iq6Ac865yscbB+ecc3l44+Cccy4Pbxycc87l4Y2Dc865PLxxcM45l4c3Ds455/LwxsFVKEknS5opaZukzZI+ldRN0mWS9kvaGb5WShojKTlq30RJJunLXGU2kfSjpFW5tn1L0hZJGyQ9Jik2n/oMC8u8MmrZCElZUXXZKenYIs6rj6SPJO2QtFHSDEn9w3XR57Zd0jxJfaPWfZJPeask9S7BV+vcz+KNg6swkuoDU4BHgXggAfgzsC/c5L9mVhdoAPQG9gBzJHXIVVSdXMsuBlbm2uYJ4HugOXAccApwXa76NAL+B1iUT3UnmlndqNeKQs7rAuBlYBzQAmgG3AP0i9oscm4NgWeBlyTFF1Smc+XNGwdXkZIBzGyCme03sz1m9o6ZZURvFK5bbmbXATOAEbnKGQ8Mi/o8lOAPc7TWwEtmttfMNgBvA2m5tvlfYBTww6GekCQBfwf+YmbPmNk2M8sxsxlmdlXu7c0sB3gOiAMKvRpxrjx54+Aq0lfAfknPSzo7/OVelFeBnrmW/Qu4SFKMpPZAPeDzXNv8X7hNbUkJwNkEDQQAkroDXYEnCzhuv7Dba5GkawupXzugJTCpGOdC2LV1JbAT+Lo4+zhXHrxxcBXGzLYDJwMGPA1slDRZUrNCdltH0AUV7VtgKUHX0zDyXjVAcMWRBmwPt58NvA4gKYag2+nG8Jd8bi8B7YGmwFXAPZIGF1C/xuG/6ws5B4ATJG0FNgCDgfPMbFsR+zhXbrxxcBXKzJaY2WVm1gLoABwDPFLILgnA5nyWjwMuI/hD+6/oFZKqAdMIrjrqAE2ARsDIcJPrgAwz+28BdVxsZuvC7q2ZBFchF4RlPxk1SP0HYFO4W/PCz5zPzKyhmTUxsxPM7L1weTZQPZ/tqwNZRZTpXKnxxsFVGmaWCYwlaCQKch7wcT7LXwHOAVaY2Te51sUTdPU8Zmb7zGwTMAb4dbj+dOC88C6mDcCJwMOSHiuoqoDCOl8TNUj9V4IrmDXAwMLPtkCrgVbh2AUAkmoDRwG5z8u5MuONg6swklIk3SqpRfi5JcEv/89ybRcjqbWkR4FeBHc0HcTMdgGnEfTf5173A8HdS9dKipXUkKD7aX64yWUE3UbHha/Z4TH+GB7/XEmNFOgO3AS8kd85WTAH/i3A3ZIul1RfUrXwlt3RxfhaPgf2AndJqiWpDvBAWCdvHFy58cbBVaQdQA/gc0m7CBqFhcCt4fpfStpJME7wIVAf6GZmC/IrzMxmm9nyAo51PnAWsBFYRtB9c3O431Yz2xB5AT8C26PGAC4K99lB0H010syeL+ikzGwSMAj4LcEYyXfA/RTQoOTadx/BFVAvgrGRFQRdbReah6+4ciT/35tzzrnc/MrBOedcHt44OOecy8MbB+ecc3l44+Cccy4Pbxycc87lkWfKYnd4atKkiSUmJlZ0NZzLY86cOT+YWdOKrocrGW8cjhCJiYnMnj27oqvhXB6S/OG9w5B3KznnnMvDGwfnnHN5eLfSkWLdHBghGNEFgAmDdnFe2j8ruFKuKqh1T6+KroIrA37lUIYkHSfp11Gf+0u6qyLr5JxzxeGNQ9k6jp+mhcbMJpvZAxVYH+ecK5Yq3zhI6iYpIzI9chgD2UHSHZIWSJov6YFw2yRJb0uaI+ljSSnh8rFh6MvHkr6S1FdSDeA+YJCkeZIGSboskhEg6ReS3g+P/b6kVlFljZI0U9KKMKzeOefKVZUfczCzLyRNJphSOY4gRawlMADoYWa7JUViKUcD15jZ15J6EERLnhauSwROAZKAD4A2wD1AVzO7AUDSZVGHfgwYZ2bPS/otQbD9gHBdc4L4zBRgMsXMI3bOudJS5RuH0H3AFwQhKzcBfwPGmNluADPbLKkuQULYy1EhXTWjyngpzB/+WtIKgj/shfklQcYAwPjwmBGvh2UtLixPWdLVwNUArRoUeY7OOVds3jgE4oG6BDm9tQgiIHMHXVQDtprZcQWUkXv7kgZlRG+/L+q9cm94YAez0QRXM3Q9Rh7M4ZwrNVV+zCE0GrgbeIEgdP4d4Ldhdi+S4s1sO7BS0m/CZZLUKaqM34RxkEnAsQRZwjuAegUccyZBwhjAEOCTUj4n55w7ZFW+cZA0FMg2s38TZPV2I4iJnAzMljQPuC3cfAhwhaT5wCLg3KiilgIzgP8QjEvsJRh7SI0MSOc69E3A5ZIygEuB35XJCTrn3CHwmNBSIGksMCXMDq4QXbt2NZ9byVVGkuaYWdeKrocrmSp/5eCccy4vH5AuBWZ2WUXXwTnnSpNfOTjnnMvDGwfnnHN5eOPgnHMuD28cnHPO5eED0s65cjdnzpyjYmNjnwE64D9SK0oOsDA7O/vKLl26fJ97pTcOzrlyFxsb+8zRRx/dvmnTpluqVavmD1tVgJycHG3cuDF1w4YNzwD9c6/3xuEIkZWRwdqEliXeb+CVzwBwVOdR+a6fPO+togsJ0+cKMmHQrhLXqyiecld5HGISXAdvGCpWtWrVrGnTpts2bNjQId/15V0h55wDqnnDUPHC/wb5tgPl2jhIWiWpSQn3uUnSEkkvSKop6b2o8JwPJZXqY/m5oz1LuO8tkhZHBfj8oojth0n6OnwNi1r+oaSl4XnOk3TUodTHOVcyP/zwQ8wDDzzQNPJ5ypQp9U499dQ2FVmninI4dCtdB5xtZislnQBUj0ybLenaMjjecUBXoBj9KXnMJQj32R3W7W9A7gn3gGCmV+De8FgGzJE02cy2hJsMMTOfLMlVCWsTWhbeN1lCCWvXzDmU/TZt2hTz7LPPHnXXXXdtLI16ZGVlUb169dIoqtyV2ZVDGLk5NYzZXBg1K+mNkr4MIzgjMZsjJN0Wte9CSYmSniSY/nqypDsJUtqOC39NJ+U63pmS/huW/XIYzhO5WvlzPsesI+k5SV9Imivp3PyiPfM5r2phmQ2jli2T1MzMPogEBAGfAS0K+Yr6AO+a2eawQXgXOKsEX7Fz7mcaMWJEs7Zt26a1bds27b777jvq1ltvbbFmzZqaKSkpqcOHD28BsGvXrpizzjrr2NatW6f179+/dU5ODgAff/xx7W7durVLS0trf/LJJ7f95ptvqgN079693Q033JDQrVu3dvfff3+BYV2VXVleOZwFrDOzcwAkNSDISvjBzI6XdB3BVNhXFlSAmV0j6SzgVDP7QdLnwG1m1jcsk/DfJsCfgN5mtitsSG4h+ENPAcf8IzDdzH4b/qGfBbxHrmjPfOqUI+kN4DxgTBgXusrMvsu16RUE03cXJAFYE/X523BZxBhJ+4FXgPstn+lzo5PgEmJiCjmUcy63jz/+uPa///3vxnPmzFliZnTp0qX9888/v2Lp0qVxmZmZiyHoVlqyZEncvHnzViQmJmZ16dIl5d13363bq1evXTfddFOrqVOnLjvmmGOyn3766Ua33XZbwssvv7wKYOvWrTFffPHF0go9wZ+pLBuHBcBDkkYSTGf9cfjH/NVw/Rx+isn8uU4AUoFPw2PUAP4btT6/Y54J9I+6YqkFtCrm8SYSNCJjCAJ7JkavlHQJQXfRKYWUkV/CW6QBGGJmayXVI2gcLgXG5dk4KgmuU40aPrjnXAl8+OGHdX/9619vrV+/fg7AOeecs+WDDz7IE87VsWPHXUlJSVkAaWlpu5cvX14jPj4+++uvv4477bTTkgFycnJo2rRpVmSfwYMHby6v8ygrZdY4mNlXkroAvwb+V9I74apIBOb+qONnc3AXV60SHk4EXTSDC1if3zEFDDSzg1r38EqgKP8F2khqCgwA7o/avzfBVckpZravgP0huFLoFfW5BfAhgJmtDf/dIenfQHfyaRycc4euuFk2NWvWPLBhTEwM2dnZMjO1adNmz7x58zLz26devXo5pVTNClOWYw7HALvN7F/AQ8DxhWy+KrJe0vFA6xIe7jPgJEltwjJqS0ouYp9pBOMfCvfpHC4vLNoTgLCL5zXg78ASM9sUVcZTQH8zy/PEYT7HP1NSI0mNCK5kpkmKjdzRJak60BdYWERZzrkSOu2003a+9dZbDXfs2FFt+/bt1d56661Gp5xyys5du3YV+XcxPT197+bNm2Pfe++9OgD79u3T7NmzS/qjtlIry26ljsCDknKALOBaoKCktFeAoWEk5xfAVyU5kJltlHQZMEFSzXDxn4oo5y/AI0BG2ECsIvhD/AFwV1iX/zWziQXsPzGs62VRyx4E6gIvh23OajPL8+RhWOfNkv4SlgFwX7isDkEjUR2IIRgHebqQ8wCgeno6CYeQBPfZgXd98t9gQImLzGNwQd+gcxXo5JNP3n3xxRdvOv7449sDXHrppRt79uy5u0uXLjvbtm2bdtppp23r16/ftvz2rVWrlr344ovLb7rpplY7duyI2b9/v6699trvunbturd8z6LseEzoEcJjQl1llV9M6Pz581d16tTph4qqk/vJ/Pnzm3Tq1Ckx93J/Qto551weh8NDcBVG0uXA73It/tTMri9BGR2B8bkW7zOz4gx8O+dchfDGoRBmNobgdtWfU8YCgqeunXPusOHdSs455/LwxsE551we3jg455zLwxsH51yVFBMT0yUlJSU1fKahzQ8//FDkBGW1a9fuXNQ2RwofkD5CZK7bTjCdE+y976GKrYyrUg4xCe4gJ9w7rVSn7P7sz32KnLK7Zs2aOZEJ9s4///zEBx98sOnIkSM3lGY9Dmd+5eCcq/JOOOGEXWvXrq0R+Xz33Xc369ChQ/vk5OTUm2+++Zjc2+cOARo6dGirUaNGNS6v+pYHbxxKmaSG4dTg0cvelrRV0pRcy8dKWhmV+BYJMRoSpsllSJopqVN5noNzVUl2djYffPBBvQEDBmwFePXVV+svW7asVkZGxpIlS5YsnjdvXu3//Oc/dSu6nuWtyjUOCpTleTckSK+L9iDBtNv5ud3Mjgtf88JlKwlmdU0nmANqdNlU1bmqa9++fdVSUlJSGzVqdNzWrVtjBwwYsB3g7bffrv/RRx/VT01NTU1LS0tdvnx5rczMzCNqUr3iqBKNQ5gqt0TSE8CXwKUFpMY9oJ8yoB8Kl42VNCr8Bb9C0gVR5d4eJsllSPpzuPgBICm8EngQwMzeJ5jttVjMbGZUXGhRiXLOuUMQGXNYtWrVgh9//FEPPPDAURBM5f373/9+fWZm5uLMzMzFq1evXnjzzTcfNA9U9erVLZIIB8GsrOVc/TJXJRqHUDuCTIQzCFLaepvZ8cBs4BYFmc7nAWnhL/b7o/ZtDpxMMGvrAxDEkgJtCbIWjgO6SPoVcBewPLwSuL0Y9fp/YePyj6gZZaMVmCgn6WpJsyXNztqd7+SRzrkiNG7ceP+oUaNWP/7448327duns88+e/v48eObbNu2rRrAypUrq69du/agm3eSkpL2LVu2LG7Pnj3atGlTzCeffFK/YmpfdqrS3UrfmNlnkvqSf2rcdmAv8IykqUD0+MDrZpYDLJYUyYQ9M3zNDT/XJWgsVpegTv8DbAjrMBq4k5+iTZF0KkHjcHJ+O0cnwdU9Jtmn13XuEJ100kl72rdvv+eZZ55pdP31129etGhRrW7duqUA1K5dO+eFF15YmZCQkB3Zvk2bNln9+vXb0r59+7TWrVvvTUtL211w6YenqtQ47Ar/LTA1TlJ34HSC6M8bgNPCVdGJbor693/N7KlcZSQWt0Jmtj5SvqQxBPnWkXLSgWeAsyNhQs4dqYpz62lp271799zoz9OnT18WeX/33Xd/f/fdd+cJ7Ire58knn/yWINHxiFSVupUi8k2NC8cdGpjZW8DvKXqyvGnAb6PGKxIkHUUxkuQiJDUP/xVBrM7C8HMrgtzrS82sRMFHzjlXGqrSlQNQaGrcDuANSbUIrgpuLqKcdyS1B/4bdk/tBC4xs+WSPpW0EPiPmd0u6WMgBagr6VvgCjObBrwQ5lALmAdcExZ/D9AYeCIsOzt3WIpzzpUlT4I7QngSnKusPAmucvMkOOecc8XmjYNzzrk8vHFwzjmXhzcOzrkq68477zy6TZs2acnJyakpKSmp06dPr9O9e/d2H330UW2AU045pVhTeR+JqtzdSs65yqf/6+eU6pTdkwdMLfK5iffee6/OtGnTGi5YsGBxXFycrV+/Pjb3NBgzZsxYVtD+Rzq/cnDOVUlr166tHh8fnx0XF2cAzZs3z05MTMyK3iYhIaHj+vXrYwEee+yxxsnJyant2rVLHTBgQGuAdevWxfbp0yepQ4cO7Tt06ND+nXfeqVP+Z1I2vHFwzlVJAwYM2L5u3boaiYmJHS655JJWU6dOLXBa7tmzZ9d66KGHms+YMeOrpUuXLn7qqadWAwwfPrzlLbfc8t3ChQuXvPbaa8uvueaaxHI7gTLm3UrOuSqpQYMGOQsXLlz89ttv13v//ffrDRs2LOmee+7JdzqMadOm1e/Xr9+W5s2bZwM0a9ZsP8Cnn35a/+uvv46LbLdz586YLVu2VGvUqFFOfuUcTrxxOEJkZWSwNqElAAOvfAaAozqP4pwxeaaQAmB450thRNDNO2HQLs5L+2f5VNQdcUojJrSixMbG0rdv3x19+/bdkZ6evmf8+PH5prmZGZLyPDFsZsyePXtJ3bp1j7inib1byTlXJc2fP7/mggULDkyTP3fu3LgWLVr8mN+2Z5111vbJkyfHb9iwIQbgu+++iwE4+eSTt48cOfKoyHYzZ86My2//w5E3DoCk30uqXYblXybpsQLWzQz/TQznY3LOlYPt27fHDB06tHVSUlJacnJyamZmZtzIkSPX5bdt165d9956663re/bsmdKuXbvU6667riXA6NGj13z55Zd1kpOTU5OSktIee+yxpuV7FmXHu5UCvwf+BZT7nOxmdmJ5H9O5yqY4t56Wtp49e+6eO3duZu7ls2bNWhp5v3bt2gWR9zfeeOOmG2+88aDp85s3b549derUFWVb04pRrCuH/BLKwuS0UhUV5/m0pEWS3pEUJ+mqMI5zvqRXIr/yJf1G0sJw+UfhssskvSrpbUlfS/pbVPln5o4HlXQTcAzwgaQPCqnbTkkjJc2R9J6k7pI+DKND+4fb1JI0RtICSXPDsJ6IlmGdlkq6N7rcfI4VI+nBqAjS4QXU6UAS3Kacw378yzlXiRS3W+lVSdUjH8IcgnfLpkq0BR43szRgKzAQeNXMuplZJ2AJQToaBFNb9wmX948q4zhgENARGCSppaQmBFNzHxQPamajgHXAqWYW/cc8tzrAh2bWhWB67/sJIkfP46f0tusBzKwjMBh4PpwCHII40SFh3X4jqbApuK8AtplZN6AbcJWk1rk3MrPRZtbVzLo2ruY9hM650lPcbqXXgZclDQRaApOJSi0rZSvNbF74fg6QCHSQdD/QkCCOc1q4/lNgrKSXCMJxIt43s20AkhYDvwj3zS8etLh+BN4O3y8A9plZlqQFYR0hiPN8FMDMMiV9AySH696NJLpJejXctqA5ts8E0iVdEH5uQNBorixBfZ1z7pAVq3Ews6cl1SBoJBKB4WY2s4zqFB3JuR+IA8YCA8xsfhjU0yus1zWSegDnAPMkHVdAGbEUEg9aTFn2U/hFTuQYZpYjKfI9Kt89A7lvdSvs1jcBN4aBQM45V+4K7YuQdEvkBdQiuGqYB5wQLisv9YD1YdfWkKj6JZnZ52Z2D/BDWL+C5BsPGq4rdrRnET6K1C8suxUQGdw6Q1K8pDiCSNBPCylnGnBtpCsvjDE9Yh7Ld85VfkVdOeT+g/laAcvL2t3A58A3BF06keM/KKktwS/t94H5FJD9XEg86FfAaOA/ktYXMe5QlCeAJ8OupmzgMjPbF3ZjfQKMB9oA/zazwmLbniG4QvsyzJfeSNCgFKh6ejoJYRLcZweW9ilkr0sOvBs8sbCSnXNVUZExoZJigAfM7PbyqZI7FB4T6iqryhwTOm7cuIbDhg1L+vLLLxd17tx5b0XXJ9qoUaMa33vvvS2aNWuWlZWVpeuuu+67W2+9tcTf2ahRoxrPnj27zrhx41bnt76gmNAixxzMbL+k40taIeecK66nzv1XqU7ZPfyNS4r13MSLL74Yf/zxx+8cP358fOfOnfN9AK64srOziY0t3UfH+vXrt2XcuHGr165dG9uhQ4e0Cy+8cGvLli2zS/UgBSju/Y/zJE2WdKmk8yOvMq1ZBZH0uaR5uV4dK7pezrnStW3btmqzZ8+uO2bMmFWvvfZaI4Bzzjnn2IkTJzaIbDNw4MDEsWPHNszOzmb48OEtOnTo0D45OTn1wQcfbAIwZcqUej169Eju169f63bt2qUB9O7dOyktLa19mzZt0h566KEmkbL+8Y9/NElMTOzQvXv3dhdddNEvhg4d2gqKN+13QkJCdqtWrfYtW7asxnfffRfTu3fvpOTk5NROnTqlfP7553EQTOmR3/JDVdxmLh7YBJwWtcw4+PbRI4KZ9ajoOjjnyt4LL7zQsFevXtvS09P3NWzYcP8nn3xSe9CgQZsnTpzYaNCgQdv27t2rTz/9tP7zzz//zSOPPNKkQYMG+xcuXLhkz5496tatW0q/fv22A2RkZNSZO3fuopSUlB/Dclc1a9Zs/86dO9W5c+fUSy65ZMvevXurPfTQQ82//PLLxQ0bNsw58cQTk9PS0vbAT9N+9+nTZ+fXX39do0+fPm1XrFixKLquixcvrrFmzZqaqamp++64445jOnXqtPu9995bPnny5HrDhg1rnZmZubig5Yf6/RT3VtbLD/UAzjlXGb300kvxv/vd774HGDhw4Obx48fH/+Mf/1h7xx13tNqzZ49eeeWVBt27d99Rt25de++99+pnZmbWnjx5ciOAHTt2xCxevLhWjRo1LD09fVekYQAYOXJks6lTpzYE2LBhQ/VFixbVWrduXfUePXrsiEz1fd5552356quvakHB034DvPnmm41SUlLq1qhRI+eRRx75plmzZvtnzZpV75VXXlkG0L9//x1XX3117KZNm2IKWn6o30+xGgdJLQge7jqJ4IrhE+B3Zpbv3OfOOVeZbdiwIeazzz6r/9VXX8XdcMMN7N+/X5Lsn//857cnnHDCjldffbX+xIkTGw0ePHgzgJnp4YcfXj1w4MDt0eVMmTKlXu3atXOiP8+YMaPe7NmzM+vVq5fTvXv3dnv27KlW2I0/hU37HRlzyL19bpKsoOXF+DryVdwxhzEET0UfAyQAb4bLnHPusDN+/PhG559//qZ169YtWLt27YINGzZktGjR4sd33nmn7kUXXbR57NixTb744ot6559//naAM844Y9s///nPppGM6YyMjJrbt2/P8/dz69atMQ0aNNhfr169nLlz59aaP39+HYCePXvu+vzzz+tt3LgxJisrizfeeKNRZJ+STvt9wgkn7BgzZkxjCBqjRo0aZcfHx+cUtPxQv6Pijjk0NbPoxmCspN8f6kGdc64ivfzyy43vuOOO9dHLzj333C3jx4+Pf+6559Zcc801rXv37r21Vq1aBnDzzTf/sGrVqpodO3Zsb2aKj4/Peuutt5bnLnfgwIHbRo8e3TScwntvp06ddgG0bt066+abb17frVu39kcddVRWcnLyngYNGuyHYNrvK6+8slVycnLq/v371aNHjx0nnnhivredAowcOXLdxRdfnJicnJwaFxeXM3bs2JWFLT9URT7nACDpPYIpLCaEiwYDl5vZ6T/n4K70dKpRw95q2gyAhLXNCtxuwqBdB332BDj3cxWVBFeZn3MoT9u2bavWoEGDnKysLPr06dPmsssu+2Ho0KFbK7peBT3nUNxupd8CFwIbgPXABeEy55xzxXD77bcfk5KSkpqcnJzWqlWrfZdcckmFNwyFKW630vdm1r/ozSoXSSOAnWb2UK7lxwCjzOwCSb2A28ysbykf+/fAaDMrUYCQpJbAOOBoggn+RpvZ/5Vm3Zxz5W/06NGH1Q08xb1yWCjpU0kPSPq1pAZF71J5mdk6M7ug6C1/lt8DhxI9mg3cambtgROA6yWllmrNnHOuCMVqHMysDcE4wwKgLzBf0rzC9yodCtLhMiU9E6a+vSCpd9hYfR0mssVLej1MTftMUnpUEZ0kTQ+3vSqqzDx5zZLqSHouTGCbK+nccHmpp8tJujZXOZdJetTM1pvZlwBmtoMg3CihgDI8Cc45VyaKGxPaguAZh55AZ2ARUJ5zebYB/g9IB1KAiwnCcm4D/gD8GZhrZunh53FR+6YT5D38Ergn7FIqyB+B6WEC26kEs75GHmUv7XS5SUD0FCSDyPWdSkok+L4/z68AT4JzzpWV4o45rAa+AP5qZteUYX0KstLMFgBIWkSQ9GZRKWy/IIgTxcymS2oc1fX1hpntAfaEv+K7E2RS5OdMoL+kSMpdLYJMBijldLlwCvEVkk4AvgbaEZXxIKku8ArwezPbXkAxzjlXJor7c7Mzwa/xi8MulHGSrihqp1IUneyWE/U5h59S3nKzXP/mXp4fAQPN7Ljw1crMluRTh9zpcpHtU82sJN/LRIK7wAYCr0UecQxDfl4BXjCzI27+KucqA0ldBgwYcCCbPSsri0aNGnU69dRT2xxKeaNGjWrcqFGjTikpKalJSUlpDz/8cJOi98q/nMikfBWpuHMrzZe0HFhO0LV0CfAr4NkyrFtJRBLY/hLeffSDmW0Pf82fK+l/gToE8aJ3EfzCz8804EZJN4ZXJp3NbG4hx/0MeFxSGzNbJqk20MLMvuKndLnC7uV+laAr6xvgToAw3OdZYImZ/b0Y5+7c4W+ESnXKbkZYkVN2x8XF5SxdujRu586dqlu3rr322mv1mzVrlvVTM40QAAAZyklEQVRzDluRU2yXtuLOrTQbqAnMJJhX6Vdm9k1ZVqyERgBjJGUAu4FhUetmAVMJuof+Ymbrwr78/PwFeATICP9IryIYgM/Xz02XM7MtYRdVqpnNChefBFwKLIga9P+Dmb1VUD3g4CS4wnjqm3M/Of3007e9/PLLDS+//PItEyZMiB84cODmmTNn1gX44IMPat9yyy2t9u7dW61WrVo5Y8eOXdmpU6d9I0aMaLZo0aK4l19+edWsWbPihgwZcuyXX365JLrc6Cm2a9SoYUOGDElcvXp1zbi4uJzRo0d/06NHjz3fffddTH7LK+abyKu4Yw7XRf3xAkBSazP7WY9nF4eZrQI6RH2+rIB15+az74iiyjSzD4EPw/d7gOH5bD+W4AnxyOe+Ue+nA93y2edRgskKC5X7+Qoz+4T8u8mcc6Xs0ksv3Xzvvfc2HzRo0NYlS5bUvuKKKzZFGodOnTrtnTVrVmb16tV5/fXX691xxx0tpk2btvzuu+/+rkePHu3GjRvX8G9/+1vzxx9/fFW9evUOul2wIqbYLm3FbRyeBHKnwU0CSvdS0DnnylGPHj32fPvttzWffvrp+N69e2+LXrd58+aYQYMGtV61alUtSZaVlSWAmJgYxo0bt7Jr165pQ4YM2XjmmWcemJOmIqfYLm2FNg6SUoA0oEGu5Lf6BHfyuGKQ9DlBt1y0SyN3YDnnKs5ZZ5219d577235zjvvLP3+++8P/E288847E0455ZQd77777vKlS5fWOO2009pF1i1ZsqRW7dq1czZs2FA9uqyKnGK7tBV1t1I7gj73hkC/qNfxwFVlW7Ujh5n1iLqjKfLyhsG5SuDaa6/94dZbb13XvXv3g/r7t2/fHtOiRYsfAZ566qkDdx5t2rQp5rbbbms5ffr0zM2bN8eOGTOmUe4yo5XXFNulrdArBzN7A3hD0i/NrFj37zvn3OEkKSkp6+677/4+9/I777xzw5VXXtl61KhRR/fs2fPAs0bXXHNNyyuuuGJjenr6vueff37Vaaed1u7MM8/cUVD55TXFdmkr7pTdycA/gWZm1iGcnqK/md1f1hV0xdO1a1ebXYy7lZwrbz5ld+X2c6fsfhr4HyALwMwygItKrXbOOecqleI2DrVz38pKMHuoc865I1Bxb2X9QVIS4dQTki4gCP1xlURWRgZw0JX7gdQ3T3tzZamoJDh3eCpu43A9wRO/KZLWAisJpqtwZSh8kvtEM/t3BVfFOVfFFLdbaS0wBvh/wIvAuxw8RYUrG4kE05M751y5Km7j8AbB8w1ZBDkFO4Fdhe5xmChmmNCIMATow3Ca7Zui9n9d0hxJiyRdHS6LkTQ2LG+BpJvD5R9KGilplqSvJPWM2v7BMGQoQ1JkCo8HgJ6S5kXKcM658lDcxqGFmV1kZn8zs4cjrzKtWfkqKkyIcHkfgjyIe8NptQF+a2ZdCDr8b5LUmCAYKMHMOphZR4KrrohYM+tOECN6b7jsCmBbGDLUDbhKUmuCGWQ/Dh+a+0fuSnsSnHM/z5133nl0mzZt0pKTk1NTUlJSp0+fXqfovQ42ZcqUeu++++6B/f72t781feyxxxoXts8tt9xyzD333NMMYODAgYkJCQkdU1JSUlu3bp126623No9s171793YdOnRoH/n80Ucf1e7evXu7/MosbcUdc5gpqeMR/FRvUWFC84CpZrYP2Cfpe6AZ8C1Bg3BeWE5LoC2wFDhW0qMEM8K+E3WsSD7DnLBsCEKG0sOBfoAGYTk/FlZpMxtNMBZEpxo1Ks1j986VXNdSnqdtdpFTdr/33nt1pk2b1nDBggWL4+LibP369bH79u0r8aSX06dPr1e3bt39Z5xxxi6AO+64Y2NJy7j//vu/vfzyy7fs3r1bycnJHa666qpNKSkpPwJs2rQp9qWXXqp/4YUXlmvoV3GvHE4G5khaGnZ7LAinxz5SFBUmlHub/UBsmB3RG/ilmXUC5gK1zGwL0IlgttfrgWfyOVYkMAiCWVhvjJpao7WZRTcozrlStnbt2urx8fHZcXFxBtC8efPsxMTErISEhI7XXnttQseOHdt37Nix/cKFC2sC/Pvf/26Qnp6e0r59+9QTTzwxec2aNbFLly6tMW7cuKZPPvlks5SUlNS33367bvRVwcMPP9ykQ4cO7du1a5fap0+fpB07dhT6N3f37t3VAKJneb3hhhu+e+CBBwqLNy4TxW0czib4JXsmwdhD3/Dfqq4BsMXMdoeTFJ4AEGZLVzOzV4C7yTujbW7TgGsjXVWSksPs6khgkHOulA0YMGD7unXraiQmJna45JJLWk2dOrVuZF39+vX3L1iwYMnw4cO/v/HGG1sCnHHGGTvnzZuXuWTJksUXXHDB5vvuu+/odu3a/Th06NCN11xzzXeZmZmLzzrrrJ3RxxgyZMiWhQsXLlm6dOnidu3a7Rk1alS+6XB/+tOfWqSkpKS2atUqfcCAAZsTEhIOPEfWs2fPnTVq1Mh58803y/VvQbEaBzP7Jr9XWVfuMPA2wRVEBkFQ0Gfh8gTgwzCsZyzB0+WFeQZYDHwpaSHwFMFVRQaQLWm+D0g7V7oaNGiQs3DhwsWPPfbYN02bNs0eNmxY0qhRoxoDDBs2bDPAVVddtXnu3Ll1AVauXFmjZ8+ebZOTk1NHjRp1dGZmZlxRx5gzZ05cly5d2iUnJ6e+8sorjRctWpTvbNb333//t5mZmYvXr18//6OPPjpoDAPgD3/4w/q//vWvzfPbt6wUd8zhiFWCMKHofaKXnV1A0XmuFsysV9T7HwjHHMwsh2Dg+w+59wFOL7DyUaqnpwMHz63kqW/OFS42Npa+ffvu6Nu374709PQ948ePbwxQrdpPv5sj02jfcMMNrX73u99tGDJkyLYpU6bUu++++4rs6rn66qtbT5o0adkvf/nLPaNGjWo8Y8aMQn/9N2jQIOekk07aMWPGjLqRMQwI8h5GjBiR8Mknn5R4wPxQFbdbyTnnjijz58+vuWDBggM5K3Pnzo2LTNE9bty4eIBnn322UefOnXcB7NixI6ZVq1ZZAGPHjj1wN1K9evX279ixI9+Qnt27d1dr1apV1r59+/Tiiy/GF1WnrKws5syZU7dNmzb7cq+788471z/66KNHl/Q8D5U3Ds65Kmn79u0xQ4cObZ2UlJSWnJycmpmZGTdy5Mh1APv27VN6enrKE0880WzUqFFrAP74xz+uGzx4cFKXLl3aNW7c+MCYwMCBA7dOnTq1YWRAOvoYd91117ru3bu379mzZ3Lbtm33FlSXyJhDSkpKWvv27XcPHTp0a+5tBg0atC0+Pr7c5rQr1pTdrvLzKbtdZXW4TdmdkJDQcfbs2UuaN29eJSYX/blTdjvnnKtCqvyAtHPORVu7du2R+rBvifiVg3POuTy8cXDOOZeHNw7OOefy8DGHI0Tmuu08de6/Dnwe3vnS4M2ILkwYtMvT4FyZ8SS4I5NfOTjnqqSYmJgu4bMFqSkpKalLly6tAfDBBx/U7tq1a7vExMQOrVu3Ths0aNAvipow70h02F05SJppZieW07H+YGZ/Le9jS3obaE7w3+dj4Hoz21/Wx3WuokwY1L5Up+wePHFJkVN216xZMyczM3Nx9LI1a9bEDhkyJGncuHErevfuvSsnJ4fnn3++0datW6tFz5RaFRx2rWF5NQyhg+Y6KsdjXxhOAd4BaAr8ppyO61yV9vDDDx914YUXburdu/cuCOZYuvzyy7e0bNmySjwQF+2waxwk7Qz/7RXGbk4KYz5fkKRwXTdJM8PZTGdJqldQFGdYzkeSXpO0WNKTkqpJegCICyM6X8h1bIVlRWJABxVVp3zO42xJL0V97iXpTQAzi4R6xAI1AH+M3blStm/fvmqRLqUzzjgjCWDx4sVxXbt23V3RdasMDrtupVw6A2kEudafAidJmgVMBAaZ2ReS6gN7iIrilFQT+FRSJFCnO5AKfEMwDff5ZnaXpBvM7Lh8jns+QRRoJ6AJ8IWkjwqqE/BJPmW8CzwlqY6Z7QIGhfUGQNK0sF7/ASbld/JhZvXVADUaHFX4N+WcO0h+3UruJ4fdlUMus8zs23DK63kEU2C3A9ab2RcQ/Ao3s2yCoKKhYcbC50BjggCjSDkrwn79CQTJd4U5GZhgZvvN7DtgBkH2c0F1yiOs09tAP0mxwDnAG1Hr+xCMO9QETiugjNFm1tXMulav3aCIKjvnitK+ffs9s2fPrl3R9agMDvfGIU90J0HkZn7dMIVFcebevqhunMJyZvOrU0EmAhcS/PH/wsx2HFQJs73AZODcIurjnCsFt9122/cvvfRS4+nTpx/ITXjiiSfiV69efbj3spTY4d445CcTOEZSN4BwvCGWgqM4AbpLai2pGkH3TqQbKCuyfS4fAYPCcYymwK+AWYdQ1w8JQoGuIuxSklRXUvPwfSzw6/CcnHNlrGXLltnjxo1bcfvtt7dITEzscOyxx6Z98skn9Ro1alSl7lSCw3/MIQ8z+zEcIH5UUhzBeENvgijORIIoTgEbgQHhbv8FHgA6Evzhfy1cPhrIkPSlmQ2JOsxrwC+B+QRXGXeY2YYwR7okdd0vaQpwGTAsXFwHmByOi8QA04Eniyor5Zj6DH/jkqglP733RDhX2RXn1tPStnv37rn5Le/du/euOXPmLC3v+lQ2VT7PQVIv4DYz61vRdfk5PM/BVVaHW55DVeN5Ds4554rtiOtWKikz+5Cg77/MSHoNaJ1r8Z1mNq0sj+ucc4eqyjcO5cHMzqvoOjjnXEl4t5Jzzrk8vHFwzjmXhzcOzrkqa/Xq1bF9+/Y9tmXLlh2SkpLSTjnllDYZGRk1K7pelYGPOTjnKtze+z4s1Sm7a93Tq8jnJnJycujfv3+biy++eNOUKVNWAMycOTNu3bp11dPT0/cVtf+RzhuHI0RWRgYn3DuNy+dtZPgbjxy0zpPgXFk6XJPgpkyZUi82NtbuuOOOjZFlJ5544p6cnByGDx/eYvr06Q0k2e23377+qquu2jJlypR699133zHx8fFZS5cujevYsePu119/feWkSZPqjx07tslbb721IlLu3//+92bTp09fVnFn9/Mdtt1KkkZIuq2i65GbpOMk/Trq85BwivCMcBrxTlHrzpK0VNIySXdFLb8hXGaSmpT3OThXFWRkZMR16tQpz/Tc48aNa7hgwYK4JUuWLHr//fe/uueee1p888031QGWLFkS9/jjj69ZtmzZotWrV9d8991365533nnb586dW2f79u3VACZMmNDoggsu2Fze51PaDtvGoRI7jmA+pIiVwClmlg78hWBKDiTFAI8DZxNMFz5YUmq4z6cEU358U16Vds4FPv7443oXXnjh5tjYWFq2bJndo0ePnZ988kltgI4dO+5KSkrKiomJIS0tbffy5ctrVK9enV69em1/8cUXG2RlZTF9+vQGgwcP3lrR5/FzHVaNg6Q/hr+03yOYmhtJSZLeljRH0seR+Y0kjZU0Kvy1vkLSBeHy5mG4z7wwrKdnuPxMSf+V9KWklyXVDZevkvTncPmCqPLrSHouDA+aK+lcSTWA+wgm5ZsnaZCZzTSzLeEpfAa0CN93B5aFU4X/CLxIOPuqmc01s1Vl/406V3V17Nhxz/z58/NMz13YlEI1a9Y8sDImJobs7GwBXHTRRZsnTZoU/+abb9ZPT0/ffSRM1HfYNA6SugAXEYTpnM9P+QmjCabi7gLcBjwRtVtzguyFvgQT6wFcDEwLQ3w6AfPCrps/Ab3N7HhgNnBLVDk/hMv/GR4D4I/AdDPrBpwKPAhUB+4BJobTguee8u4KgvAegARgTdS6b8Nlzrly0K9fvx0//vijHn744QNdtzNmzKjdqFGj7EmTJsVnZ2ezbt262FmzZtXt2bPnrsLKOuecc3YsWrSo9tNPP93kN7/5zWHfpQSH14B0T+A1M9sNIGkyUAs4EXg5Ko0z+ja018PQncWSmoXLvgCeC6fift3M5kk6haBr59OwnBoEM7VGvBr+O4egYYIgPKh/1LhHLaBVQZWXdCpB4xAJEsovE6JEsyBGJ8ElxMQcuCRxzhWtWrVqTJ48efl1113X8pFHHjm6Zs2a1qJFi32PPvromp07d8a0b98+TZL9+c9//rZVq1bZGRkZBZYVGxvL6aefvm3SpEmNX3rppVXldxZl53BqHCDvH89qwNYCojzh4OAdAZjZR5J+RZC8Nl7Sg8AW4F0zG1xEOdHhPQIGmtlBU/tK6pF7Z0npBFOGn21mm8LF3wItozZrQRAtWmxmNppwDKNTjRpVe3pdd1grzq2nZSExMTErcpdRtKeeeupbgv+PHtC3b98dffv2PRDINW7cuNXR68eNG7c697LD2WHTrUSQs3CepDhJ9YB+wG5gpaTfACjQqbBCJP0C+N7MngaeJQjb+Ywgf7pNuE1tSclF1GcacGOYDYGkzuHyHUC9qOO1IrjyuNTMvora/wugbRgyVIOgy2xykd+Cc86Vg8OmcTCzLwnS0uYBrwAfh6uGAFdImg8souhIzV4E4wxzgYHA/5nZRoLAnQmSMggai6KCe/5CMMaQIWlh+BngAyA1MiBNMAbRGHgiXDY7PJ9s4AaCRmYJ8JKZLQKQdJOkbwmuJjIkPVNEXZxzrlRV+bCfI4WH/bjKysN+KjcP+3HOVSY5OTk5+d2U4cpR+N8g39tuvXFwzlWEhRs3bmzgDUTFycnJ0caNGxsAC/Nbf7jdreScOwJkZ2dfuWHDhmc2bNjQAf+RWlFygIXZ2dlX5rfSGwfnXLnr0qXL90D/iq6HK5i32M455/LwxsE551we3jg455zLwxsH55xzefiA9JFi3RwmDGpf0bU47HliXskdrklwrnB+5VBCYb5DuaSzSRoQFQDknHPlxhuHym0AwVTizjlXrrxxKISk18OEuUVhdkLu9ZdImhVOqPeUpBhJv5D0taQmkqqF6XRnSkqUtETS02F570iKC8vJk2Yn6USC+8AfDMtPKu/zd85VXd44FO63YcJcV+AmSY0jKyS1BwYBJ4V5EvuBIWb2DTASeBK4FVhsZu+Eu7UFHjezNGArwaywkE+anZnNJJjC+/YwVW55WZ+sc85F+IB04W6SdF74viXBH/eI04EuwBdhpEMc8D2AmT0TZkxcA0QHEa00s3nh+zlAYphVXViaXYGik+BaNSjZiTnnXGG8cSiApF5Ab+CXZrZb0ocEUaAHNgGeN7P/yWff2nAgtbMuQQAQHJxMt5+gQSkqza5A0UlwXY+Rz73unCs13q1UsAbAlrBhSAFOyLX+feACSUcBSIoPU+Yg6FZ6gSDo5+nCDmJm2yk4ze6gVDnnnCsv3jgU7G0gNkyG+wtBOtwBZrYY+BPwTrjNu0BzSacA3YCRZvYC8KOky4s4VkFpdi8Ct0ua6wPSzrny5ElwRwhPgnOVVX5JcK7y8ysH55xzeXjj4JxzLg9vHJxzzuXhjYNzzrk8fED6CCFpB7C0outRiCbADxVdiQJU5rrB4V+/X5hZ0/KqjCsd/hDckWNpZb4jRNLsylq/ylw38Pq5iuHdSs455/LwxsE551we3jgcOUZXdAWKUJnrV5nrBl4/VwF8QNo551wefuXgnHMuD28cKjlJZ0laKmmZpLvyWV9T0sRw/eeSEqPW/U+4fKmkPhVUv1skLZaUIen9qJlrkbQ/TLmbJ2lyBdXvMkkbo+pxZdS6YWGq39eShlVQ/f4RVbevJG2NWlem35+k5yR9L2lhAeslaVRY9wxJx0etK/PvzpUxM/NXJX0BMcBy4FigBjAfSM21zXXAk+H7i4CJ4fvUcPuaQOuwnJgKqN+pQO3w/bWR+oWfd1aC7+8y4LF89o0HVoT/NgrfNyrv+uXa/kbguXL8/n4FHA8sLGD9r4H/EGSbnAB8Xl7fnb/K/uVXDpVbd2CZma0wsx8JpvA+N9c25wLPh+8nAacriJQ7F3jRzPaZ2UpgWVheudbPzD4ws93hx8/4KQSpPBTn+ytIH+BdM9tsZlsIpmQ/q4LrNxiYUMp1KJCZfQRsLmSTc4FxFvgMaCipOeXz3bky5o1D5ZYArIn6/G24LN9tzCwb2AY0Lua+5VG/aFcQ/NKMqCVptqTPJA0o5bqVpH4Dw26RSZJalnDf8qgfYXdca2B61OKy/v6KUlD9y+O7c2XMn5Cu3JTPsty3lxW0TXH2/bmKfQxJlwBdgVOiFrcys3WSjgWmS1pgZsvLuX5vAhPMbJ+kawiuwk4r5r7lUb+Ii4BJZrY/allZf39Fqcj/7bky5lcOldu3QMuozy2AdQVtIymWIN50czH3LY/6Iak38Eegv5kdyNE2s3XhvyuAD4HO5V0/M9sUVaengS7F3bc86hflInJ1KZXD91eUgupfHt+dK2sVPejhr4JfBFd2Kwi6EyIDlmm5trmegwekXwrfp3HwgPQKSn9Aujj160ww6No21/JGQM3wfRPgawoZjC3D+jWPen8e8Fn4Ph5YGdazUfg+vrzrF27XDlhF+FxSeX1/YdmJFDwgfQ4HD0jPKq/vzl9l//JupUrMzLIl3QBMI7iz5TkzWyTpPmC2mU0GngXGS1pGcMVwUbjvIkkvAYuBbOB6O7hLorzq9yBQF3g5GCdntZn1B9oDT0nKIbiCfcCCXO7yrt9NkvoTfEebCe5ewsw2S/oL8EVY3H1mVtjgbFnVD4KB6Bct/MsbKvPvT9IEoBfQRNK3wL1A9bDuTwJvEdyxtAzYDVwerivz786VPX9C2jnnXB4+5uCccy4Pbxycc87l4Y2Dc865PLxxcM45l4c3Ds455/LwxsE551we3jg455zLwxsH55xzefx/OxO36XbTrfcAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "operation\n",
      "other          0.017882\n",
      "Relu           0.004475\n",
      "Slice          0.004570\n",
      "AveragePool    0.006918\n",
      "MaxPool        0.010711\n",
      "SpatialBN      0.021449\n",
      "FC             0.076169\n",
      "Conv           0.857826\n",
      "dtype: float64\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "SDM845-CPU (nnpack)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/SERILOCAL/i.leontiadis/anaconda3/lib/python3.6/site-packages/ipykernel_launcher.py:4: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: http://pandas.pydata.org/pandas-docs/stable/indexing.html#indexing-view-versus-copy\n",
      "  after removing the cwd from sys.path.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "operation\n",
      "other          0.020827\n",
      "Concat         0.004904\n",
      "Relu           0.012344\n",
      "MaxPool        0.015471\n",
      "AveragePool    0.015846\n",
      "SpatialBN      0.036922\n",
      "FC             0.110154\n",
      "Conv           0.783531\n",
      "dtype: float64\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "for group, data in time_per_layer.groupby(['platform']):\n",
    "    print (group)\n",
    "    data['percentage'] = data.groupby(['network'])['time'].transform(lambda x: x/x.sum())\n",
    "    \n",
    "    # pivot (for stacked plotting)\n",
    "    perv2 =  data.pivot(columns='operation', index='network', values='percentage')\n",
    "\n",
    "    # sort axis based on average/sum column/row\n",
    "    perv2 = perv2.reindex(perv2.sum().sort_values(ascending=True).index, axis=1) # sort columns by average time \n",
    "    perv2 = perv2.sort_index()\n",
    "    sum_layers = perv2.iloc[:,  : -7].sum(axis=1)\n",
    "    \n",
    "    perv2 = perv2.iloc[:, -7:]\n",
    "    perv2.insert(0, 'other', sum_layers)\n",
    "\n",
    "    f = plt.figure()\n",
    "    perv2.plot(kind='barh', stacked=True, figsize=(3,3),  ax=f.gca())\n",
    "    plt.legend(loc='center left', bbox_to_anchor=(1.0, 0.5))\n",
    "    plt.title(group)\n",
    "    plt.savefig(group.replace(\".\", \"_\")  + \"_per_layer.pdf\", bbox_inches = 'tight', pad_inches = 0)\n",
    "    plt.show()\n",
    "    \n",
    "    \n",
    "    f = plt.figure(figsize=(2,2))\n",
    "    ax = f.gca()\n",
    "    perv2.fillna(0).mean().plot(kind='barh')\n",
    "    print (perv2.fillna(0).mean())\n",
    "    ax.set_xticks(numpy.arange(0, 1, 0.2))\n",
    "    ax.xaxis.grid(linestyle='--')\n",
    "    plt.title(group)\n",
    "    plt.xlim(0,1)\n",
    "    #plt.xscale('log')\n",
    "    plt.savefig(group.replace(\" \", \"\") + \"_total_layer.pdf\", bbox_inches = 'tight', pad_inches = 0)\n",
    "    \n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0, 1)"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "ax = f.gca()\n",
    "perv2.fillna(0).mean().plot(kind='barh')\n",
    "ax.set_xticks(numpy.arange(0, 1, 0.1))\n",
    "ax.xaxis.grid(linestyle='--')\n",
    "plt.xlim(0,1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "EOL while scanning string literal (<ipython-input-27-88ac8fcb3117>, line 1)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;36m  File \u001b[0;32m\"<ipython-input-27-88ac8fcb3117>\"\u001b[0;36m, line \u001b[0;32m1\u001b[0m\n\u001b[0;31m    \"total_time.head(5)\u001b[0m\n\u001b[0m                       ^\u001b[0m\n\u001b[0;31mSyntaxError\u001b[0m\u001b[0;31m:\u001b[0m EOL while scanning string literal\n"
     ]
    }
   ],
   "source": [
    "\"total_time.head(5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "total_time = time_per_layer.groupby(['network', 'platform'])['time'].sum().reset_index()\n",
    "infs= pd.read_csv(\"inferences.csv\")\n",
    "infs=infs[infs.batch_size==1]\n",
    "infs['time'] = 1000/ infs['inferences/s'] \n",
    "infs = infs[['network','target','time']]\n",
    "infs.columns = ['network','platform','time']\n",
    "infs.head()\n",
    "total_time = total_time[~total_time.platform.isin(infs.platform)]\n",
    "total_time = pd.concat([total_time, infs])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>network</th>\n",
       "      <th>platform</th>\n",
       "      <th>time</th>\n",
       "      <th>Model</th>\n",
       "      <th>Flops</th>\n",
       "      <th>Params</th>\n",
       "      <th>Acc (top-1)</th>\n",
       "      <th>Acc (top-1).1</th>\n",
       "      <th>Acc (top-1).2</th>\n",
       "      <th>Acc (top-1).3</th>\n",
       "      <th>Acc (top-1).4</th>\n",
       "      <th>Avg. Acc (top-1)</th>\n",
       "      <th>Acc (top-5)</th>\n",
       "      <th>Acc (top-5).1</th>\n",
       "      <th>Acc (top-5).2</th>\n",
       "      <th>Acc (top-5).3</th>\n",
       "      <th>Acc (top-5).4</th>\n",
       "      <th>Avg. Acc. (top-5)</th>\n",
       "      <th>Comments</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>alexnet</td>\n",
       "      <td>NCS2</td>\n",
       "      <td>18.382000</td>\n",
       "      <td>alexnet</td>\n",
       "      <td>955.16</td>\n",
       "      <td>61.10</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>alexnet</td>\n",
       "      <td>Note 9-CPU</td>\n",
       "      <td>478.580298</td>\n",
       "      <td>alexnet</td>\n",
       "      <td>955.16</td>\n",
       "      <td>61.10</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>alexnet</td>\n",
       "      <td>Note 9-CPU (nnpack)</td>\n",
       "      <td>507.557015</td>\n",
       "      <td>alexnet</td>\n",
       "      <td>955.16</td>\n",
       "      <td>61.10</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>alexnet</td>\n",
       "      <td>SDM845-CPU</td>\n",
       "      <td>294.200678</td>\n",
       "      <td>alexnet</td>\n",
       "      <td>955.16</td>\n",
       "      <td>61.10</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>alexnet</td>\n",
       "      <td>SDM845-CPU (nnpack)</td>\n",
       "      <td>209.961343</td>\n",
       "      <td>alexnet</td>\n",
       "      <td>955.16</td>\n",
       "      <td>61.10</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>alexnet</td>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1.469692</td>\n",
       "      <td>alexnet</td>\n",
       "      <td>955.16</td>\n",
       "      <td>61.10</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>alexnet</td>\n",
       "      <td>GPU-NVIDIA-Xavier</td>\n",
       "      <td>5.594881</td>\n",
       "      <td>alexnet</td>\n",
       "      <td>955.16</td>\n",
       "      <td>61.10</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>alexnet</td>\n",
       "      <td>CPU-XEON-4116</td>\n",
       "      <td>16.112812</td>\n",
       "      <td>alexnet</td>\n",
       "      <td>955.16</td>\n",
       "      <td>61.10</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>56.522</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>79.066</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>densenet201</td>\n",
       "      <td>NCS2</td>\n",
       "      <td>82.554000</td>\n",
       "      <td>densenet201</td>\n",
       "      <td>4435.03</td>\n",
       "      <td>20.01</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.37</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>densenet201</td>\n",
       "      <td>Note 9-CPU</td>\n",
       "      <td>2040.008089</td>\n",
       "      <td>densenet201</td>\n",
       "      <td>4435.03</td>\n",
       "      <td>20.01</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.37</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>densenet201</td>\n",
       "      <td>Note 9-CPU (nnpack)</td>\n",
       "      <td>973.001285</td>\n",
       "      <td>densenet201</td>\n",
       "      <td>4435.03</td>\n",
       "      <td>20.01</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.37</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>densenet201</td>\n",
       "      <td>SDM845-CPU</td>\n",
       "      <td>1187.702630</td>\n",
       "      <td>densenet201</td>\n",
       "      <td>4435.03</td>\n",
       "      <td>20.01</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.37</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>densenet201</td>\n",
       "      <td>SDM845-CPU (nnpack)</td>\n",
       "      <td>327.868544</td>\n",
       "      <td>densenet201</td>\n",
       "      <td>4435.03</td>\n",
       "      <td>20.01</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.37</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>densenet201</td>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>29.080513</td>\n",
       "      <td>densenet201</td>\n",
       "      <td>4435.03</td>\n",
       "      <td>20.01</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.37</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>densenet201</td>\n",
       "      <td>GPU-NVIDIA-Xavier</td>\n",
       "      <td>77.527816</td>\n",
       "      <td>densenet201</td>\n",
       "      <td>4435.03</td>\n",
       "      <td>20.01</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.37</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>densenet201</td>\n",
       "      <td>CPU-XEON-4116</td>\n",
       "      <td>316.444040</td>\n",
       "      <td>densenet201</td>\n",
       "      <td>4435.03</td>\n",
       "      <td>20.01</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>76.896</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.370</td>\n",
       "      <td>93.37</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>mnasnet</td>\n",
       "      <td>NCS2</td>\n",
       "      <td>40.287000</td>\n",
       "      <td>mnasnet</td>\n",
       "      <td>649.51</td>\n",
       "      <td>4.38</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>mnasnet</td>\n",
       "      <td>Note 9-CPU</td>\n",
       "      <td>475.060175</td>\n",
       "      <td>mnasnet</td>\n",
       "      <td>649.51</td>\n",
       "      <td>4.38</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>mnasnet</td>\n",
       "      <td>Note 9-CPU (nnpack)</td>\n",
       "      <td>563.021372</td>\n",
       "      <td>mnasnet</td>\n",
       "      <td>649.51</td>\n",
       "      <td>4.38</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>mnasnet</td>\n",
       "      <td>SDM845-CPU</td>\n",
       "      <td>391.142245</td>\n",
       "      <td>mnasnet</td>\n",
       "      <td>649.51</td>\n",
       "      <td>4.38</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>mnasnet</td>\n",
       "      <td>SDM845-CPU (nnpack)</td>\n",
       "      <td>311.995699</td>\n",
       "      <td>mnasnet</td>\n",
       "      <td>649.51</td>\n",
       "      <td>4.38</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>mnasnet</td>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>7.079716</td>\n",
       "      <td>mnasnet</td>\n",
       "      <td>649.51</td>\n",
       "      <td>4.38</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>mnasnet</td>\n",
       "      <td>GPU-NVIDIA-Xavier</td>\n",
       "      <td>20.426978</td>\n",
       "      <td>mnasnet</td>\n",
       "      <td>649.51</td>\n",
       "      <td>4.38</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>mnasnet</td>\n",
       "      <td>CPU-XEON-4116</td>\n",
       "      <td>80.349507</td>\n",
       "      <td>mnasnet</td>\n",
       "      <td>649.51</td>\n",
       "      <td>4.38</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>61.946</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>84.732</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>mobilenet_v2</td>\n",
       "      <td>NCS2</td>\n",
       "      <td>28.545000</td>\n",
       "      <td>mobilenet_v2</td>\n",
       "      <td>336.43</td>\n",
       "      <td>3.50</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>mobilenet_v2</td>\n",
       "      <td>Note 9-CPU</td>\n",
       "      <td>226.496841</td>\n",
       "      <td>mobilenet_v2</td>\n",
       "      <td>336.43</td>\n",
       "      <td>3.50</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>mobilenet_v2</td>\n",
       "      <td>Note 9-CPU (nnpack)</td>\n",
       "      <td>427.773092</td>\n",
       "      <td>mobilenet_v2</td>\n",
       "      <td>336.43</td>\n",
       "      <td>3.50</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>mobilenet_v2</td>\n",
       "      <td>SDM845-CPU</td>\n",
       "      <td>156.547649</td>\n",
       "      <td>mobilenet_v2</td>\n",
       "      <td>336.43</td>\n",
       "      <td>3.50</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>mobilenet_v2</td>\n",
       "      <td>SDM845-CPU (nnpack)</td>\n",
       "      <td>202.593200</td>\n",
       "      <td>mobilenet_v2</td>\n",
       "      <td>336.43</td>\n",
       "      <td>3.50</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>mobilenet_v2</td>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>7.025008</td>\n",
       "      <td>mobilenet_v2</td>\n",
       "      <td>336.43</td>\n",
       "      <td>3.50</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>mobilenet_v2</td>\n",
       "      <td>GPU-NVIDIA-Xavier</td>\n",
       "      <td>20.141590</td>\n",
       "      <td>mobilenet_v2</td>\n",
       "      <td>336.43</td>\n",
       "      <td>3.50</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>mobilenet_v2</td>\n",
       "      <td>CPU-XEON-4116</td>\n",
       "      <td>71.788414</td>\n",
       "      <td>mobilenet_v2</td>\n",
       "      <td>336.43</td>\n",
       "      <td>3.50</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>71.814</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>90.416</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>nasnet_mobile</td>\n",
       "      <td>Note 9-CPU</td>\n",
       "      <td>563.251622</td>\n",
       "      <td>nasnet_mobile</td>\n",
       "      <td>667.75</td>\n",
       "      <td>5.29</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.74</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>33</th>\n",
       "      <td>nasnet_mobile</td>\n",
       "      <td>Note 9-CPU (nnpack)</td>\n",
       "      <td>983.335608</td>\n",
       "      <td>nasnet_mobile</td>\n",
       "      <td>667.75</td>\n",
       "      <td>5.29</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.74</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>34</th>\n",
       "      <td>nasnet_mobile</td>\n",
       "      <td>SDM845-CPU</td>\n",
       "      <td>485.623717</td>\n",
       "      <td>nasnet_mobile</td>\n",
       "      <td>667.75</td>\n",
       "      <td>5.29</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.74</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>35</th>\n",
       "      <td>nasnet_mobile</td>\n",
       "      <td>SDM845-CPU (nnpack)</td>\n",
       "      <td>388.970791</td>\n",
       "      <td>nasnet_mobile</td>\n",
       "      <td>667.75</td>\n",
       "      <td>5.29</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.74</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36</th>\n",
       "      <td>nasnet_mobile</td>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>36.932406</td>\n",
       "      <td>nasnet_mobile</td>\n",
       "      <td>667.75</td>\n",
       "      <td>5.29</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.74</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>37</th>\n",
       "      <td>nasnet_mobile</td>\n",
       "      <td>GPU-NVIDIA-Xavier</td>\n",
       "      <td>99.204798</td>\n",
       "      <td>nasnet_mobile</td>\n",
       "      <td>667.75</td>\n",
       "      <td>5.29</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.74</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>38</th>\n",
       "      <td>nasnet_mobile</td>\n",
       "      <td>CPU-XEON-4116</td>\n",
       "      <td>344.617190</td>\n",
       "      <td>nasnet_mobile</td>\n",
       "      <td>667.75</td>\n",
       "      <td>5.29</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>74.080</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.740</td>\n",
       "      <td>91.74</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>resnet152</td>\n",
       "      <td>NCS2</td>\n",
       "      <td>155.556000</td>\n",
       "      <td>resnet152</td>\n",
       "      <td>11636.60</td>\n",
       "      <td>60.19</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>40</th>\n",
       "      <td>resnet152</td>\n",
       "      <td>Note 9-CPU</td>\n",
       "      <td>5385.452498</td>\n",
       "      <td>resnet152</td>\n",
       "      <td>11636.60</td>\n",
       "      <td>60.19</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>41</th>\n",
       "      <td>resnet152</td>\n",
       "      <td>Note 9-CPU (nnpack)</td>\n",
       "      <td>1887.555979</td>\n",
       "      <td>resnet152</td>\n",
       "      <td>11636.60</td>\n",
       "      <td>60.19</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>42</th>\n",
       "      <td>resnet152</td>\n",
       "      <td>SDM845-CPU</td>\n",
       "      <td>2378.129579</td>\n",
       "      <td>resnet152</td>\n",
       "      <td>11636.60</td>\n",
       "      <td>60.19</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>43</th>\n",
       "      <td>resnet152</td>\n",
       "      <td>SDM845-CPU (nnpack)</td>\n",
       "      <td>666.888231</td>\n",
       "      <td>resnet152</td>\n",
       "      <td>11636.60</td>\n",
       "      <td>60.19</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>44</th>\n",
       "      <td>resnet152</td>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>20.798427</td>\n",
       "      <td>resnet152</td>\n",
       "      <td>11636.60</td>\n",
       "      <td>60.19</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>45</th>\n",
       "      <td>resnet152</td>\n",
       "      <td>GPU-NVIDIA-Xavier</td>\n",
       "      <td>55.196104</td>\n",
       "      <td>resnet152</td>\n",
       "      <td>11636.60</td>\n",
       "      <td>60.19</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>46</th>\n",
       "      <td>resnet152</td>\n",
       "      <td>CPU-XEON-4116</td>\n",
       "      <td>289.993407</td>\n",
       "      <td>resnet152</td>\n",
       "      <td>11636.60</td>\n",
       "      <td>60.19</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>78.312</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>94.046</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>47</th>\n",
       "      <td>shufflenet_v2_05</td>\n",
       "      <td>Note 9-CPU</td>\n",
       "      <td>37.111672</td>\n",
       "      <td>shufflenet_v2_05</td>\n",
       "      <td>52.32</td>\n",
       "      <td>1.37</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>48</th>\n",
       "      <td>shufflenet_v2_05</td>\n",
       "      <td>Note 9-CPU (nnpack)</td>\n",
       "      <td>240.395520</td>\n",
       "      <td>shufflenet_v2_05</td>\n",
       "      <td>52.32</td>\n",
       "      <td>1.37</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>49</th>\n",
       "      <td>shufflenet_v2_05</td>\n",
       "      <td>SDM845-CPU</td>\n",
       "      <td>27.058506</td>\n",
       "      <td>shufflenet_v2_05</td>\n",
       "      <td>52.32</td>\n",
       "      <td>1.37</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50</th>\n",
       "      <td>shufflenet_v2_05</td>\n",
       "      <td>SDM845-CPU (nnpack)</td>\n",
       "      <td>58.321571</td>\n",
       "      <td>shufflenet_v2_05</td>\n",
       "      <td>52.32</td>\n",
       "      <td>1.37</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>51</th>\n",
       "      <td>shufflenet_v2_05</td>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>8.753218</td>\n",
       "      <td>shufflenet_v2_05</td>\n",
       "      <td>52.32</td>\n",
       "      <td>1.37</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>52</th>\n",
       "      <td>shufflenet_v2_05</td>\n",
       "      <td>GPU-NVIDIA-Xavier</td>\n",
       "      <td>24.778439</td>\n",
       "      <td>shufflenet_v2_05</td>\n",
       "      <td>52.32</td>\n",
       "      <td>1.37</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>53</th>\n",
       "      <td>shufflenet_v2_05</td>\n",
       "      <td>CPU-XEON-4116</td>\n",
       "      <td>61.286242</td>\n",
       "      <td>shufflenet_v2_05</td>\n",
       "      <td>52.32</td>\n",
       "      <td>1.37</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>60.552</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>81.746</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>54</th>\n",
       "      <td>vgg16</td>\n",
       "      <td>NCS2</td>\n",
       "      <td>172.366000</td>\n",
       "      <td>vgg16</td>\n",
       "      <td>16063.23</td>\n",
       "      <td>138.36</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>55</th>\n",
       "      <td>vgg16</td>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>2.126615</td>\n",
       "      <td>vgg16</td>\n",
       "      <td>16063.23</td>\n",
       "      <td>138.36</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>56</th>\n",
       "      <td>vgg16</td>\n",
       "      <td>GPU-NVIDIA-Xavier</td>\n",
       "      <td>7.198447</td>\n",
       "      <td>vgg16</td>\n",
       "      <td>16063.23</td>\n",
       "      <td>138.36</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>57</th>\n",
       "      <td>vgg16</td>\n",
       "      <td>CPU-XEON-4116</td>\n",
       "      <td>108.493721</td>\n",
       "      <td>vgg16</td>\n",
       "      <td>16063.23</td>\n",
       "      <td>138.36</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>71.592</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>90.382</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             network             platform         time             Model  \\\n",
       "0            alexnet                 NCS2    18.382000           alexnet   \n",
       "1            alexnet           Note 9-CPU   478.580298           alexnet   \n",
       "2            alexnet  Note 9-CPU (nnpack)   507.557015           alexnet   \n",
       "3            alexnet           SDM845-CPU   294.200678           alexnet   \n",
       "4            alexnet  SDM845-CPU (nnpack)   209.961343           alexnet   \n",
       "5            alexnet    GPU-NVIDIA-2080Ti     1.469692           alexnet   \n",
       "6            alexnet    GPU-NVIDIA-Xavier     5.594881           alexnet   \n",
       "7            alexnet        CPU-XEON-4116    16.112812           alexnet   \n",
       "8        densenet201                 NCS2    82.554000       densenet201   \n",
       "9        densenet201           Note 9-CPU  2040.008089       densenet201   \n",
       "10       densenet201  Note 9-CPU (nnpack)   973.001285       densenet201   \n",
       "11       densenet201           SDM845-CPU  1187.702630       densenet201   \n",
       "12       densenet201  SDM845-CPU (nnpack)   327.868544       densenet201   \n",
       "13       densenet201    GPU-NVIDIA-2080Ti    29.080513       densenet201   \n",
       "14       densenet201    GPU-NVIDIA-Xavier    77.527816       densenet201   \n",
       "15       densenet201        CPU-XEON-4116   316.444040       densenet201   \n",
       "16           mnasnet                 NCS2    40.287000           mnasnet   \n",
       "17           mnasnet           Note 9-CPU   475.060175           mnasnet   \n",
       "18           mnasnet  Note 9-CPU (nnpack)   563.021372           mnasnet   \n",
       "19           mnasnet           SDM845-CPU   391.142245           mnasnet   \n",
       "20           mnasnet  SDM845-CPU (nnpack)   311.995699           mnasnet   \n",
       "21           mnasnet    GPU-NVIDIA-2080Ti     7.079716           mnasnet   \n",
       "22           mnasnet    GPU-NVIDIA-Xavier    20.426978           mnasnet   \n",
       "23           mnasnet        CPU-XEON-4116    80.349507           mnasnet   \n",
       "24      mobilenet_v2                 NCS2    28.545000      mobilenet_v2   \n",
       "25      mobilenet_v2           Note 9-CPU   226.496841      mobilenet_v2   \n",
       "26      mobilenet_v2  Note 9-CPU (nnpack)   427.773092      mobilenet_v2   \n",
       "27      mobilenet_v2           SDM845-CPU   156.547649      mobilenet_v2   \n",
       "28      mobilenet_v2  SDM845-CPU (nnpack)   202.593200      mobilenet_v2   \n",
       "29      mobilenet_v2    GPU-NVIDIA-2080Ti     7.025008      mobilenet_v2   \n",
       "30      mobilenet_v2    GPU-NVIDIA-Xavier    20.141590      mobilenet_v2   \n",
       "31      mobilenet_v2        CPU-XEON-4116    71.788414      mobilenet_v2   \n",
       "32     nasnet_mobile           Note 9-CPU   563.251622     nasnet_mobile   \n",
       "33     nasnet_mobile  Note 9-CPU (nnpack)   983.335608     nasnet_mobile   \n",
       "34     nasnet_mobile           SDM845-CPU   485.623717     nasnet_mobile   \n",
       "35     nasnet_mobile  SDM845-CPU (nnpack)   388.970791     nasnet_mobile   \n",
       "36     nasnet_mobile    GPU-NVIDIA-2080Ti    36.932406     nasnet_mobile   \n",
       "37     nasnet_mobile    GPU-NVIDIA-Xavier    99.204798     nasnet_mobile   \n",
       "38     nasnet_mobile        CPU-XEON-4116   344.617190     nasnet_mobile   \n",
       "39         resnet152                 NCS2   155.556000         resnet152   \n",
       "40         resnet152           Note 9-CPU  5385.452498         resnet152   \n",
       "41         resnet152  Note 9-CPU (nnpack)  1887.555979         resnet152   \n",
       "42         resnet152           SDM845-CPU  2378.129579         resnet152   \n",
       "43         resnet152  SDM845-CPU (nnpack)   666.888231         resnet152   \n",
       "44         resnet152    GPU-NVIDIA-2080Ti    20.798427         resnet152   \n",
       "45         resnet152    GPU-NVIDIA-Xavier    55.196104         resnet152   \n",
       "46         resnet152        CPU-XEON-4116   289.993407         resnet152   \n",
       "47  shufflenet_v2_05           Note 9-CPU    37.111672  shufflenet_v2_05   \n",
       "48  shufflenet_v2_05  Note 9-CPU (nnpack)   240.395520  shufflenet_v2_05   \n",
       "49  shufflenet_v2_05           SDM845-CPU    27.058506  shufflenet_v2_05   \n",
       "50  shufflenet_v2_05  SDM845-CPU (nnpack)    58.321571  shufflenet_v2_05   \n",
       "51  shufflenet_v2_05    GPU-NVIDIA-2080Ti     8.753218  shufflenet_v2_05   \n",
       "52  shufflenet_v2_05    GPU-NVIDIA-Xavier    24.778439  shufflenet_v2_05   \n",
       "53  shufflenet_v2_05        CPU-XEON-4116    61.286242  shufflenet_v2_05   \n",
       "54             vgg16                 NCS2   172.366000             vgg16   \n",
       "55             vgg16    GPU-NVIDIA-2080Ti     2.126615             vgg16   \n",
       "56             vgg16    GPU-NVIDIA-Xavier     7.198447             vgg16   \n",
       "57             vgg16        CPU-XEON-4116   108.493721             vgg16   \n",
       "\n",
       "       Flops  Params  Acc (top-1)  Acc (top-1).1  Acc (top-1).2  \\\n",
       "0     955.16   61.10       56.522         56.522         56.522   \n",
       "1     955.16   61.10       56.522         56.522         56.522   \n",
       "2     955.16   61.10       56.522         56.522         56.522   \n",
       "3     955.16   61.10       56.522         56.522         56.522   \n",
       "4     955.16   61.10       56.522         56.522         56.522   \n",
       "5     955.16   61.10       56.522         56.522         56.522   \n",
       "6     955.16   61.10       56.522         56.522         56.522   \n",
       "7     955.16   61.10       56.522         56.522         56.522   \n",
       "8    4435.03   20.01       76.896         76.896         76.896   \n",
       "9    4435.03   20.01       76.896         76.896         76.896   \n",
       "10   4435.03   20.01       76.896         76.896         76.896   \n",
       "11   4435.03   20.01       76.896         76.896         76.896   \n",
       "12   4435.03   20.01       76.896         76.896         76.896   \n",
       "13   4435.03   20.01       76.896         76.896         76.896   \n",
       "14   4435.03   20.01       76.896         76.896         76.896   \n",
       "15   4435.03   20.01       76.896         76.896         76.896   \n",
       "16    649.51    4.38       61.946         61.946         61.946   \n",
       "17    649.51    4.38       61.946         61.946         61.946   \n",
       "18    649.51    4.38       61.946         61.946         61.946   \n",
       "19    649.51    4.38       61.946         61.946         61.946   \n",
       "20    649.51    4.38       61.946         61.946         61.946   \n",
       "21    649.51    4.38       61.946         61.946         61.946   \n",
       "22    649.51    4.38       61.946         61.946         61.946   \n",
       "23    649.51    4.38       61.946         61.946         61.946   \n",
       "24    336.43    3.50       71.814         71.814         71.814   \n",
       "25    336.43    3.50       71.814         71.814         71.814   \n",
       "26    336.43    3.50       71.814         71.814         71.814   \n",
       "27    336.43    3.50       71.814         71.814         71.814   \n",
       "28    336.43    3.50       71.814         71.814         71.814   \n",
       "29    336.43    3.50       71.814         71.814         71.814   \n",
       "30    336.43    3.50       71.814         71.814         71.814   \n",
       "31    336.43    3.50       71.814         71.814         71.814   \n",
       "32    667.75    5.29       74.080         74.080         74.080   \n",
       "33    667.75    5.29       74.080         74.080         74.080   \n",
       "34    667.75    5.29       74.080         74.080         74.080   \n",
       "35    667.75    5.29       74.080         74.080         74.080   \n",
       "36    667.75    5.29       74.080         74.080         74.080   \n",
       "37    667.75    5.29       74.080         74.080         74.080   \n",
       "38    667.75    5.29       74.080         74.080         74.080   \n",
       "39  11636.60   60.19       78.312         78.312         78.312   \n",
       "40  11636.60   60.19       78.312         78.312         78.312   \n",
       "41  11636.60   60.19       78.312         78.312         78.312   \n",
       "42  11636.60   60.19       78.312         78.312         78.312   \n",
       "43  11636.60   60.19       78.312         78.312         78.312   \n",
       "44  11636.60   60.19       78.312         78.312         78.312   \n",
       "45  11636.60   60.19       78.312         78.312         78.312   \n",
       "46  11636.60   60.19       78.312         78.312         78.312   \n",
       "47     52.32    1.37       60.552         60.552         60.552   \n",
       "48     52.32    1.37       60.552         60.552         60.552   \n",
       "49     52.32    1.37       60.552         60.552         60.552   \n",
       "50     52.32    1.37       60.552         60.552         60.552   \n",
       "51     52.32    1.37       60.552         60.552         60.552   \n",
       "52     52.32    1.37       60.552         60.552         60.552   \n",
       "53     52.32    1.37       60.552         60.552         60.552   \n",
       "54  16063.23  138.36       71.592         71.592         71.592   \n",
       "55  16063.23  138.36       71.592         71.592         71.592   \n",
       "56  16063.23  138.36       71.592         71.592         71.592   \n",
       "57  16063.23  138.36       71.592         71.592         71.592   \n",
       "\n",
       "    Acc (top-1).3  Acc (top-1).4  Avg. Acc (top-1)  Acc (top-5)  \\\n",
       "0          56.522         56.522            56.522       79.066   \n",
       "1          56.522         56.522            56.522       79.066   \n",
       "2          56.522         56.522            56.522       79.066   \n",
       "3          56.522         56.522            56.522       79.066   \n",
       "4          56.522         56.522            56.522       79.066   \n",
       "5          56.522         56.522            56.522       79.066   \n",
       "6          56.522         56.522            56.522       79.066   \n",
       "7          56.522         56.522            56.522       79.066   \n",
       "8          76.896         76.896            76.896       93.370   \n",
       "9          76.896         76.896            76.896       93.370   \n",
       "10         76.896         76.896            76.896       93.370   \n",
       "11         76.896         76.896            76.896       93.370   \n",
       "12         76.896         76.896            76.896       93.370   \n",
       "13         76.896         76.896            76.896       93.370   \n",
       "14         76.896         76.896            76.896       93.370   \n",
       "15         76.896         76.896            76.896       93.370   \n",
       "16         61.946         61.946            61.946       84.732   \n",
       "17         61.946         61.946            61.946       84.732   \n",
       "18         61.946         61.946            61.946       84.732   \n",
       "19         61.946         61.946            61.946       84.732   \n",
       "20         61.946         61.946            61.946       84.732   \n",
       "21         61.946         61.946            61.946       84.732   \n",
       "22         61.946         61.946            61.946       84.732   \n",
       "23         61.946         61.946            61.946       84.732   \n",
       "24         71.814         71.814            71.814       90.416   \n",
       "25         71.814         71.814            71.814       90.416   \n",
       "26         71.814         71.814            71.814       90.416   \n",
       "27         71.814         71.814            71.814       90.416   \n",
       "28         71.814         71.814            71.814       90.416   \n",
       "29         71.814         71.814            71.814       90.416   \n",
       "30         71.814         71.814            71.814       90.416   \n",
       "31         71.814         71.814            71.814       90.416   \n",
       "32         74.080         74.080            74.080       91.740   \n",
       "33         74.080         74.080            74.080       91.740   \n",
       "34         74.080         74.080            74.080       91.740   \n",
       "35         74.080         74.080            74.080       91.740   \n",
       "36         74.080         74.080            74.080       91.740   \n",
       "37         74.080         74.080            74.080       91.740   \n",
       "38         74.080         74.080            74.080       91.740   \n",
       "39         78.312         78.312            78.312       94.046   \n",
       "40         78.312         78.312            78.312       94.046   \n",
       "41         78.312         78.312            78.312       94.046   \n",
       "42         78.312         78.312            78.312       94.046   \n",
       "43         78.312         78.312            78.312       94.046   \n",
       "44         78.312         78.312            78.312       94.046   \n",
       "45         78.312         78.312            78.312       94.046   \n",
       "46         78.312         78.312            78.312       94.046   \n",
       "47         60.552         60.552            60.552       81.746   \n",
       "48         60.552         60.552            60.552       81.746   \n",
       "49         60.552         60.552            60.552       81.746   \n",
       "50         60.552         60.552            60.552       81.746   \n",
       "51         60.552         60.552            60.552       81.746   \n",
       "52         60.552         60.552            60.552       81.746   \n",
       "53         60.552         60.552            60.552       81.746   \n",
       "54         71.592         71.592            71.592       90.382   \n",
       "55         71.592         71.592            71.592       90.382   \n",
       "56         71.592         71.592            71.592       90.382   \n",
       "57         71.592         71.592            71.592       90.382   \n",
       "\n",
       "    Acc (top-5).1  Acc (top-5).2  Acc (top-5).3  Acc (top-5).4  \\\n",
       "0          79.066         79.066         79.066         79.066   \n",
       "1          79.066         79.066         79.066         79.066   \n",
       "2          79.066         79.066         79.066         79.066   \n",
       "3          79.066         79.066         79.066         79.066   \n",
       "4          79.066         79.066         79.066         79.066   \n",
       "5          79.066         79.066         79.066         79.066   \n",
       "6          79.066         79.066         79.066         79.066   \n",
       "7          79.066         79.066         79.066         79.066   \n",
       "8          93.370         93.370         93.370         93.370   \n",
       "9          93.370         93.370         93.370         93.370   \n",
       "10         93.370         93.370         93.370         93.370   \n",
       "11         93.370         93.370         93.370         93.370   \n",
       "12         93.370         93.370         93.370         93.370   \n",
       "13         93.370         93.370         93.370         93.370   \n",
       "14         93.370         93.370         93.370         93.370   \n",
       "15         93.370         93.370         93.370         93.370   \n",
       "16         84.732         84.732         84.732         84.732   \n",
       "17         84.732         84.732         84.732         84.732   \n",
       "18         84.732         84.732         84.732         84.732   \n",
       "19         84.732         84.732         84.732         84.732   \n",
       "20         84.732         84.732         84.732         84.732   \n",
       "21         84.732         84.732         84.732         84.732   \n",
       "22         84.732         84.732         84.732         84.732   \n",
       "23         84.732         84.732         84.732         84.732   \n",
       "24         90.416         90.416         90.416         90.416   \n",
       "25         90.416         90.416         90.416         90.416   \n",
       "26         90.416         90.416         90.416         90.416   \n",
       "27         90.416         90.416         90.416         90.416   \n",
       "28         90.416         90.416         90.416         90.416   \n",
       "29         90.416         90.416         90.416         90.416   \n",
       "30         90.416         90.416         90.416         90.416   \n",
       "31         90.416         90.416         90.416         90.416   \n",
       "32         91.740         91.740         91.740         91.740   \n",
       "33         91.740         91.740         91.740         91.740   \n",
       "34         91.740         91.740         91.740         91.740   \n",
       "35         91.740         91.740         91.740         91.740   \n",
       "36         91.740         91.740         91.740         91.740   \n",
       "37         91.740         91.740         91.740         91.740   \n",
       "38         91.740         91.740         91.740         91.740   \n",
       "39         94.046         94.046         94.046         94.046   \n",
       "40         94.046         94.046         94.046         94.046   \n",
       "41         94.046         94.046         94.046         94.046   \n",
       "42         94.046         94.046         94.046         94.046   \n",
       "43         94.046         94.046         94.046         94.046   \n",
       "44         94.046         94.046         94.046         94.046   \n",
       "45         94.046         94.046         94.046         94.046   \n",
       "46         94.046         94.046         94.046         94.046   \n",
       "47         81.746         81.746         81.746         81.746   \n",
       "48         81.746         81.746         81.746         81.746   \n",
       "49         81.746         81.746         81.746         81.746   \n",
       "50         81.746         81.746         81.746         81.746   \n",
       "51         81.746         81.746         81.746         81.746   \n",
       "52         81.746         81.746         81.746         81.746   \n",
       "53         81.746         81.746         81.746         81.746   \n",
       "54         90.382         90.382         90.382         90.382   \n",
       "55         90.382         90.382         90.382         90.382   \n",
       "56         90.382         90.382         90.382         90.382   \n",
       "57         90.382         90.382         90.382         90.382   \n",
       "\n",
       "   Avg. Acc. (top-5) Comments  \n",
       "0             79.066      NaN  \n",
       "1             79.066      NaN  \n",
       "2             79.066      NaN  \n",
       "3             79.066      NaN  \n",
       "4             79.066      NaN  \n",
       "5             79.066      NaN  \n",
       "6             79.066      NaN  \n",
       "7             79.066      NaN  \n",
       "8              93.37      NaN  \n",
       "9              93.37      NaN  \n",
       "10             93.37      NaN  \n",
       "11             93.37      NaN  \n",
       "12             93.37      NaN  \n",
       "13             93.37      NaN  \n",
       "14             93.37      NaN  \n",
       "15             93.37      NaN  \n",
       "16            84.732      NaN  \n",
       "17            84.732      NaN  \n",
       "18            84.732      NaN  \n",
       "19            84.732      NaN  \n",
       "20            84.732      NaN  \n",
       "21            84.732      NaN  \n",
       "22            84.732      NaN  \n",
       "23            84.732      NaN  \n",
       "24            90.416      NaN  \n",
       "25            90.416      NaN  \n",
       "26            90.416      NaN  \n",
       "27            90.416      NaN  \n",
       "28            90.416      NaN  \n",
       "29            90.416      NaN  \n",
       "30            90.416      NaN  \n",
       "31            90.416      NaN  \n",
       "32             91.74      NaN  \n",
       "33             91.74      NaN  \n",
       "34             91.74      NaN  \n",
       "35             91.74      NaN  \n",
       "36             91.74      NaN  \n",
       "37             91.74      NaN  \n",
       "38             91.74      NaN  \n",
       "39            94.046      NaN  \n",
       "40            94.046      NaN  \n",
       "41            94.046      NaN  \n",
       "42            94.046      NaN  \n",
       "43            94.046      NaN  \n",
       "44            94.046      NaN  \n",
       "45            94.046      NaN  \n",
       "46            94.046      NaN  \n",
       "47            81.746      NaN  \n",
       "48            81.746      NaN  \n",
       "49            81.746      NaN  \n",
       "50            81.746      NaN  \n",
       "51            81.746      NaN  \n",
       "52            81.746      NaN  \n",
       "53            81.746      NaN  \n",
       "54            90.382      NaN  \n",
       "55            90.382      NaN  \n",
       "56            90.382      NaN  \n",
       "57            90.382      NaN  "
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#total_time = time_per_layer.groupby(['network', 'platform'])['time'].sum().reset_index()\n",
    "to_keep = ['alexnet', \n",
    "        'densenet201', \n",
    "        'inception_v3', \n",
    "        'nasnet_mobile', \n",
    "        'resnet152', \n",
    "        'shufflenet_v2_05', \n",
    "        'vgg16', \n",
    "        'xception', \n",
    "        'mnasnet', \n",
    "        'mobilenet_v2'\n",
    "          ]\n",
    "\n",
    "total_time = total_time[total_time.network.isin(to_keep)]\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "meta_data = pd.read_csv(\"./MSDNet Equivalent Baselines - Sheet1.csv\")\n",
    "meta_data = meta_data.dropna(subset=[\"Flops\"])\n",
    "meta_data.head()    \n",
    "total_time = pd.merge(total_time, meta_data, left_on='network', right_on='Model')\n",
    " \n",
    "total_time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU-XEON-4116\n",
      "161.13566664915894\n",
      "alexnet 16.11281242530855\n",
      "densenet201 316.44403989325997\n",
      "mnasnet 80.3495069150091\n",
      "mobilenet_v2 71.78841392668181\n",
      "nasnet_mobile 344.6171904688097\n",
      "resnet152 289.9934070352126\n",
      "shufflenet_v2_05 61.28624177594309\n",
      "vgg16 108.4937207530465\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GPU-NVIDIA-2080Ti\n",
      "14.158199245732526\n",
      "alexnet 1.469691618285974\n",
      "densenet201 29.080512941163807\n",
      "mnasnet 7.079715668672275\n",
      "mobilenet_v2 7.025007582125705\n",
      "nasnet_mobile 36.932405894703244\n",
      "resnet152 20.798427055496994\n",
      "shufflenet_v2_05 8.753218189670223\n",
      "vgg16 2.1266150157419914\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GPU-NVIDIA-Xavier\n",
      "38.75863157431825\n",
      "alexnet 5.594881374040922\n",
      "densenet201 77.52781554350115\n",
      "mnasnet 20.426978109168587\n",
      "mobilenet_v2 20.14159025919869\n",
      "nasnet_mobile 99.20479751010018\n",
      "resnet152 55.196104299595255\n",
      "shufflenet_v2_05 24.778438868773513\n",
      "vgg16 7.198446630167711\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "NCS2\n",
      "82.94833333333338\n",
      "alexnet 18.382000000000005\n",
      "densenet201 82.55399999999996\n",
      "mnasnet 40.28700000000036\n",
      "mobilenet_v2 28.544999999999895\n",
      "resnet152 155.55600000000004\n",
      "vgg16 172.36599999999999\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Note 9-CPU\n",
      "1315.1373135314284\n",
      "alexnet 478.58029836000003\n",
      "densenet201 2040.0080889100002\n",
      "mnasnet 475.06017531\n",
      "mobilenet_v2 226.49684055\n",
      "nasnet_mobile 563.2516215600001\n",
      "resnet152 5385.45249809\n",
      "shufflenet_v2_05 37.11167193999999\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Note 9-CPU (nnpack)\n",
      "797.5199815078573\n",
      "alexnet 507.55701546999995\n",
      "densenet201 973.0012845199999\n",
      "mnasnet 563.0213724000001\n",
      "mobilenet_v2 427.77309218\n",
      "nasnet_mobile 983.3356077800006\n",
      "resnet152 1887.5559786100005\n",
      "shufflenet_v2_05 240.3955195950001\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "SDM845-CPU\n",
      "702.9150005142856\n",
      "alexnet 294.20067771\n",
      "densenet201 1187.7026296599997\n",
      "mnasnet 391.14224536\n",
      "mobilenet_v2 156.54764862999997\n",
      "nasnet_mobile 485.6237169300002\n",
      "resnet152 2378.12957892\n",
      "shufflenet_v2_05 27.05850639\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAEWCAYAAABrDZDcAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzt3Xl8VNX5+PHPkwQCYQ0SEAhK0ICQhSEhGKRQVgNiAUFESxVQsGq1rf5K1a9FcfuqlaoFFVxQKFBFRAOtaBELiAtLgIAKyBp2IWGTbGR7fn/MZL4Bskwgk22e9+s1r8zce+69z7kM88w95845oqoYY4zxXX5VHYAxxpiqZYnAGGN8nCUCY4zxcZYIjDHGx1kiMMYYH2eJwBhjfJwlAmOM8XGWCEyNISK/EJFvROS0iJwQka9FJE5ExolIvoikux57ReRdEelQZNt2IqIisvG8fTYXkRwRSTmv7FIROSkiP4nIqyISUEw8Y137nFBk2RQRyS0SS7qItC+jXgki8qWInBGRVBFZJSJDXeuK1u1nEUkWkRuLrPuqmP2liMiAcpxa4+MsEZgaQUQaA/8GpgPNgDbAk8BZV5FvVbUh0AQYAGQBG0Qk8rxdNThv2a+BveeVeR04BrQCHMAvgfvOiycYeBT4oZhwF6hqwyKPPaXU62ZgIfAPIBRoCTwO/KpIscK6NQVmAR+ISLOS9mlMeVkiMDVFBwBVfU9V81U1S1WXqeqWooVc63ar6n3AKmDKefuZC4wt8voOnB/CRYUBH6hqtqr+BHwGRJxX5jlgGpB2sRUSEQFeAp5W1bdV9bSqFqjqKlWdeH55VS0A3gHqA6VeZRhTHpYITE2xA8gXkTkiMtj1jbwsHwG9zls2D7hVRPxFpBPQCFh7Xpm/u8oEiUgbYDDOZACAiHQHugEzSzjur1xNVz+IyL2lxNcRaAt86EFdcDVPTQDSgZ2ebGOMJywRmBpBVX8GfgEo8BaQKiJLRKRlKZsdxtmMVNRB4EeczUdjufBqAJxXEhHAz67ySUAigIj442w6esD1Df18HwCdgBBgIvC4iNxWQnyXuf4eKaUOAPEicgr4CbgNuElVT5exjTEes0RgagxV3aaq41Q1FIgEWgOvlLJJG+BEMcv/AYzD+aE6r+gKEfED/oPzaqIB0BwIBl5wFbkP2KKq35YQ41ZVPexqovoG59XFza59zyzSgfw/wHHXZq1KrzlrVLWpqjZX1XhVXe5angfUKaZ8HSC3jH0a42aJwNRIqrodmI0zIZTkJmB1McsXAUOAPaq677x1zXA217yqqmdV9TjwLnCDa31/4CbX3UQ/AdcBfxORV0sKFRBXzPcU6UD+X5xXJgeAkaXXtkT7gStcfQ0AiEgQ0AI4v17GlMgSgakRROQaEfl/IhLqet0W5zf6NeeV8xeRMBGZDvTBeWfROVQ1A+iHs739/HVpOO8iuldEAkSkKc4mpM2uIuNwNv04XI8k1zEecx1/mIgEi1N34PfA4uLqpM4x4B8CJovIeBFpLCJ+rttk3/TgtKwFsoFHRKSeiDQAnnfFZInAeMwSgakpzgDXAmtFJANnAvge+H+u9T1EJB1nu/5KoDEQp6rfFbczVU1S1d0lHGsEMAhIBXbhbIJ50LXdKVX9qfAB5AA/F2mzv9W1zRmcTVAvqOqckiqlqh8Co4E7cfZpHAWeoYTkcd62Z3Fe2fTB2ZexB2dz2S1qE42YchB7vxhjjG+zKwJjjPFxlgiMMcbHWSIwxhgfZ4nAGGN83AUjKlZHzZs313bt2lV1GMYYU6Ns2LAhTVVDyipXIxJBu3btSEpKquowjDGmRhERj35PYk1Dxhjj4ywRGGNMGU6dOsXrr79+zrJBgwbRtGlTbrzxxnOWjxs3jrCwMBwOBw6Hg+TkZADmz59PdHQ00dHRXHfddWzevJniZGZmcvjwEb5c9SWLE5ewYsVKDh06TEZGhncqRw1pGjLGmNKoKqqKn593vtsWJoL77vu/+YkmTZpEZmYmb7zxxgXlX3zxRW6++eZzloWFhbFq1SqCg4P59NNPufvuu1m79v9GQC8oKODQoUM8978vMG/efLKystzr6tatyy2jR/HEE48TGtqGgICK/ei2KwJjTI2UkpJCp06duO+++4iJiWHu3Ln06NGDmJgYRo0aRXp6OgCPPPIInTt3Jjo6mj/96U+A81v773//e6677jrat2/Phx/+35QQL774InFxcURHR/PEE0+497F7924cDgeTJk0CoH///jRq1MjjeK+77jqCg53TaMTHx3Pw4EH3OlVlx44dxHWL56233j4nCQDk5OQwb+58YmPi+OGHH8jPz7+IM1aKwkxanR+xsbFqjDFF7d27V0VEv/32W01NTdVevXppenq6qqo+//zz+uSTT+rx48e1Q4cOWlBQoKqqJ0+eVFXVsWPH6s0336z5+fn6ww8/6FVXXaWqqv/5z3904sSJWlBQoPn5+TpkyBBdtWqV7t27VyMiIi6IYcWKFTpkyJBzlo0dO1Y7dOigUVFR+sc//lGzs7Mv2O7FF1/Uu+66y/368OEj2rpVWw3wDyzz0fyylnrw4EGPzhGQpB58xtoVgTGmxrryyiuJj49nzZo1bN26lZ49e+JwOJgzZw779u2jcePG1KtXjwkTJvDRRx8RFBTk3nb48OH4+fnRuXNnjh49CsCyZctYtmwZXbt2JSYmhu3bt7NzZ/kmg3vuuefYvn0769ev58SJE7zwwgvnrF+xYgWzZs1yLy8oKOBfS5Zw7Ngxj/Z/6tQp/jFnHnl5eeWKqzSWCIwxNVaDBg0AZ8vGwIEDSU5OJjk5ma1btzJr1iwCAgJYt24dI0eOJDExkUGDBrm3DQwMdD9X1+Cbqsqjjz7q3s+uXbu46667yhVTq1atEBECAwMZP34869atc6/bsmULEyZMYPHixVx2mXOCumPHUvnrX/9WrmNMmzad1NSLni77ApYIjDE1Xnx8PF9//TW7du0CnHfe7Nixg/T0dE6fPs0NN9zAK6+84r6DpyQJCQm888477v6FQ4cOcezYMRo1asSZM2c8iuXIEefMo6pKYmIikZHOuZP279/PiBEjmDt3Lh06dHCXP3s2m337yjd9RFpaGpmZmeXapjR215AxpsYLCQlh9uzZ3HbbbZw9exaAZ555hkaNGjFs2DCys7NRVV5++eVS93P99dezbds2evToAUDDhg2ZN28eV111FT179iQyMpLBgwfz4osv0qtXL7Zv3056ejqhoaHMmjWLhIQExowZQ2pqKqqKw+Fg5syZADz11FMcP37cfedRQEAASUlJFBRc3FQAxU+ZfXFqxHwE3bp1U/tlsTGmNjp06DDtw66moKB8H+x79u6kbdu2pZYRkQ2q2q2sfVnTkDHGVKGGDRsw5MYbyi5YxC96/YKgoAYVFoMlAmOMqUJNmjThf/7n0XJt8/jkx7jssmYVFoMlAmOMqWJhYe0YN26sR2Vvumk4UdFRFXp8SwTGGFPFLrvsMp57/lnuve+eUsuNGfNrXnt9Os2bN6/Q41siMKYSTZkyhalTp1Z1GBdITk5m6dKl7telDZD22Wef0bFjR66++mqef/559/JXX32Vq6++GhEhLa3i7nH3Fc2bN+fJJ5/gxx3bePDBP9KmTRsaNGhAq1atuOfe37J123e89PJUQkLKnF6g3Oz2UWMuQkF+Pn7+/lUdRoVJTk4mKSmJG25wdlqWNEBafn4+v/vd7/j8888JDQ0lLi6OoUOH0rlzZ3r27MmNN95Inz59qrYyNVhwcDDBwcE89fQUHnrojyggQJOmTahfv77XjmtXBMZ46Gx6Fj//dIJNH37Jt+98xvf/XkPG8Z/JyTpb6nbPPvssHTt2ZMCAAfz4448A7N69m0GDBhEbG+u+Hx1KHgztyJEj9O7dG4fDQWRkJKtXrwacQyIUN9Bau3bteOKJJ4iJiSEqKsq9/4yMDO68807i4uLo2rUrixcvJicnh8cff5wFCxbgcDhYsGBBiQOkrVu3jquvvpr27dtTt25dbr31VhYvXgxA165dsZkEK0a9evW4vNXltGp1OZe3utyrSQDsisAYj2SfyWLjBytJWbPtnOVblnxD9LDrCO/jILBBvQu227BhA++//z6bNm0iLy+PmJgYYmNjufvuu5k5cybh4eGsXbuW++67j//+97+A80P/q6++Yvv27QwdOpSbb76Zf/7znyQkJPDYY4+Rn59PZmYmaWlpPPPMMyxfvpwGDRrwwgsv8NJLL/H4448DzqaGjRs38vrrrzN16lTefvttnn32Wfr168c777zDqVOn6N69OwMGDOCpp54iKSmJV1999YI6zJo1i8GDBwPOX9oWvXc9NDT0nKGUTc1kicCYMuTl5LL986QLkgAAClsSv6FRSDBXxHVARM5ZvXr1am666Sb3YGdDhw4lOzubb775hlGjRrnLFf4aFoofDC0uLo4777yT3Nxchg8fjsPhYNWqVe6B1sA5VHHhL2IBRowYAUBsbCwfffQR4LyCWLJkibufIjs7m/3795dY98IB0r766itndYv5Aer5dTY1jyUCY8qQm3mWH7/YVGqZLYu/psU1odRvfOGPfM7/oCwoKKBp06YljntT3GBovXv35ssvv+STTz7h9ttvZ9KkSQQHBzNw4EDee++9Uvfj7+/vHqlSVVm0aBEdO3Y8p2xx3+oLB0j79NNP3QOkhYaGcuDAAXeZgwcP0rp162KPb2oO6yMwpgzpx38mP6f0IX/PHDtF/tkLy/Tu3ZuPP/6YrKwszpw5w7/+9S+CgoIICwtj4cKFgPPDuaRpCwvt27ePFi1aMHHiRO666y42btxY4kBrpUlISGD69OnuBLNpkzPBnT+oWkkDpMXFxbFz50727t1LTk4O77//PkOHDi31mKb6s0RgTBkK8j0bA6a4ZpOYmBhGjx6Nw+Fg5MiR9OrVC3Denjlr1iy6dOlCRESEu8O1JCtXrsThcNC1a1cWLVrEH/7wh3MGWouOjiY+Pt7dKVySyZMnk5ubS3R0NJGRkUyePBmAvn37snXrVndncdEB0hwOB926OYerCQgI4NVXXyUhIYFOnTpxyy23EBERAcC0adMIDQ3l4MGDREdHM2HCBI/Om6l6NuicMWXIOPEzSx6ZVewHfaG6DeoxZMod1G/asBIjM6Z0NuicMRWkTr1A2nRpX2qZjv0dBDb07i1+xniLJQJjylA3KJBuY/rT+PLiB/m6vPMVhPdx4BdQe35gZnyL3TVkjAeCmjak/6RR/PTDPrYv30j2mUwaNm9CxODuNGvXknqNgsreiTHVlCUCYzxUv3EDwnp0plVkO7RA8fP3s+YgUytYIjCmnOzbv6ltrI/AGGN8nCUCY4zxcZYIjDHGx1kiMMYYH2eJwBhjfJwlAmOM8XGWCIwxxsd57XcEItIRWFBkUXvgcaApMBFIdS3/H1VdijHGmCrhtUSgqj8CDgAR8QcOAR8D44GXVXWqt45tjDHGc5XVNNQf2K2q+yrpeMYYYzxUWYngVqDofHr3i8gWEXlHRIKL20BE7haRJBFJSk1NLa6IMcaYCuD1RCAidYGhwELXohnAVTibjY4AfytuO1V9U1W7qWq3kJAQb4dpjDE+qzKuCAYDG1X1KICqHlXVfFUtAN4CuldCDKaaeOWVV8jMzPTa/mfPns39999f7LrrrrsOgJSUFCIjI70WgzE1TWUkgtso0iwkIq2KrLsJ+L4SYjDVhLcTQWm++eabKjmuMdWdVxOBiAQBA4GPiiz+q4h8JyJbgL7Ag96MwVcU5BeQfzaHgrx8j8qnpKTQqVMnJk6cSEREBNdffz1ZWVm89dZbxMXF0aVLF0aOHOn+0F64cCGRkZF06dKF3r17A85v3yNGjGDQoEGEh4fz5z//2b3/ZcuW0aNHD2JiYhg1ahTp6elMmzaNw4cP07dvX/r27VtibA0bNuThhx8mNjaWAQMGsG7dOvr06UP79u1ZsmQJANnZ2YwfP56oqCi6du3KihUr3NsfOHCAQYMG0bFjR5588slz9nu+/Px8Jk2aRFxcHNHR0bzxxhsenT9jahVVrfaP2NhYNcUryM/Xs2fS9dDXG3TXomV68Mv1evb0Gc3Pyyt1u71796q/v79u2rRJVVVHjRqlc+fO1bS0NHeZxx57TKdNm6aqqpGRkXrw4EFVVT158qSqqr777rsaFhamp06d0qysLL3iiit0//79mpqaqr169dL09HRVVX3++ef1ySefVFXVK6+8UlNTU0uNDdClS5eqqurw4cN14MCBmpOTo8nJydqlSxdVVZ06daqOGzdOVVW3bdumbdu21aysLH333Xf18ssv17S0NM3MzNSIiAhdv369qqo2aNDAXfeIiAhVVX3jjTf06aefVlXV7OxsjY2N1T179pR+0o2pIYAk9eAz1iamqeFy0zPZsWApBTm5AGQcOcaJrbsIv2Uw9YKblLptWFgYDocDgNjYWFJSUvj+++/5y1/+wqlTp0hPTychIQGAnj17Mm7cOG655RZGjBjh3kf//v1p0sR5nM6dO7Nv3z5OnTrF1q1b6dmzJwA5OTn06NHD4zrVrVuXQYMGARAVFUVgYCB16tQhKiqKlJQUAL766iseeOABAK655hquvPJKduzYAcDAgQO57LLLABgxYgRfffUV3bp1K/ZYy5YtY8uWLXz44YcAnD59mp07dxIWFuZxvMbUdJYIarD83Fx+WrfFnQQKaV4+R77exBUDr8M/sG6J2wcGBrqf+/v7k5WVxbhx40hMTKRLly7Mnj2blStXAjBz5kzWrl3LJ598gsPhIDk5udh95OXloaoMHDiQ9957j4tRp04dRAQAPz8/9zH8/PzIy8tz1lG1xO0Lty3pdVGqyvTp090JzxhfZGMN1WAFOXlkHD5W7LqMI8c87i8o6syZM7Rq1Yrc3Fzmz5/vXr57926uvfZannrqKZo3b86BAwdK3Ed8fDxff/01u3btAiAzM9P9bb1Ro0acOXOm3HGdr3fv3u74duzYwf79++nYsSMAn3/+OSdOnCArK4vExET3lUlxEhISmDFjBrm5ue59ZWRkXHJ8xtQkdkVQg4m/H3UaBpF75sIPrroNG0Ap34RL8vTTT3Pttddy5ZVXEhUV5f7QnjRpEjt37kRV6d+/P126dHFfFZwvJCSE2bNnc9ttt3H27FkAnnnmGTp06MDdd9/N4MGDadWq1TkdvOV13333cc899xAVFUVAQACzZ892Xzn84he/4Pbbb2fXrl38+te/LrFZCGDChAmkpKQQExODqhISEkJiYuJFx2VMTSSlXWJXF926ddOkpKSqDqNaSj90lD2Jyy9YfuWgXjS56ooqiMgYU12IyAZVLfmbkIs1DdVw9ZsHc0VCL+o0agBAQFB9QvvF06DN5VUcmTGmprCmoRrOP7AuTa5qS4PWIWhBASJ+BNQPRPyqf46/9tpr3U1HhebOnUtUVFQVRWSMb7JEUAuICHWC6ld1GOW2du3aqg7BGIM1DRljjM+zRGCMMT7OEoExxvg4SwTGGOPjLBEYY4yPs0RgjDE+zhKBMcb4OEsExhjj4ywRGGOMj7NEUE1MmTKFqVOnXrD88OHD3HzzzQCsXLmSG2+8scKPfbHzCB84cIC+ffvSqVMnIiIi+Pvf/17hsRljvM8SQTXXunVr9+xZ3nKxiSAgIIC//e1vbNu2jTVr1vDaa6+xdetWL0RojPEmSwSlyD+bQ25GFrkZWeTn5pZZPiUlhWuuuYYJEyYQGRnJmDFjWL58OT179iQ8PJx169Zx4sQJhg8fTnR0NPHx8WzZssW9/ebNm+nXrx/h4eG89dZb7n1GRkZecKyMjAzuvPNO4uLi6Nq1K4sXLwa8M6H8jBkzztnP7NmzeeCBB2jVqhUxMTGAc8KZTp06cejQIQ/OrDGmWvFkYuOqflTF5PU5ZzI05bNV+v2b7+sPby3QgyvXaG5GVqnbFE4Iv2XLFs3Pz9eYmBgdP368FhQUaGJiog4bNkzvv/9+nTJliqqqfvHFF+7J2J944gmNjo7WzMxMTU1N1dDQUD106NA5E62vWLFChwwZoqqqjz76qM6dO1dVnZPJh4eHa3p6ulcmlD927JheddVV7teDBg3S1atXX1D3tm3b6unTpz0+x8YY78Imr794eVnZ7Pt0JWdP/gw4k+WpH/eSl51Dmz7XElDKPMBhYWHuYZQjIiLo378/IuKeeH3fvn0sWrQIgH79+nH8+HFOnz4NwLBhw6hfvz7169enb9++rFu3zj25/PmWLVvGkiVL3P0K2dnZ7N+/H6j4CeVDQkJo3749a9asITw8nB9//PGc6R/T09MZOXIkr7zyCo0bN/Zon8aY6sMSQTHysrLdSaCo9H2H0Nw88HBC+OImXg8IuPCUF06uXt5J1xctWuSep7fQ2rVrvTKh/OjRo/nggw+45ppruOmmm9yx5ebmMnLkSMaMGcOIESMuat/GmKplfQTFyM8puT+gIL/8E8IXVXTS9ZUrV9K8eXP3t+jFixeTnZ3N8ePHWblyJXFxcSXuJyEhgenTp6OuqUY3bdpU6nEvdUL5ESNGkJiYyHvvvcfo0aMBZzK666676NSpEw899JAHtTfGVEeWCIpRt1FDxN//guUBDYLwq3NpF1FTpkwhKSmJ6OhoHnnkEebMmeNe1717d4YMGUJ8fDyTJ0+mdevWJe5n8uTJ5ObmEh0dTWRkJJMnTy71uEUnlC/sqN6+fTuAe0L5kjqLAYKDg93NTN27dwfg66+/Zu7cufz3v//F4XDgcDhYunRpeU6HMaYasMnri1GQl8eZfYc5+N9vwXV+xN+fdkP6UL/FZTViGkhjjPF08nrrIyiGX0AADa9oRfhtN5Jx6Ch+Af4EXR6Cf72aMRewMcaUhyWCEvjXqYN/nTrU7di+qkOpVDahvDG+xxKBOYdNKG+M77F2DmOM8XGWCIwxxsdZIjDGGB9nicAYY3ycJQJjjPFxlgiMMcbHWSIwxhgfZ4nAGGN8nNcSgYh0FJHkIo+fReSPItJMRD4XkZ2uv8HeisEYY0zZvJYIVPVHVXWoqgOIBTKBj4FHgC9UNRz4wvXaGGNMFamspqH+wG5V3QcMAwrHXp4DDK+kGIwxxhSjshLBrUDh1FgtVfUIgOtvi+I2EJG7RSRJRJJSU1MrKUxjjPE9Xk8EIlIXGAosLM92qvqmqnZT1W4hISHeCc4YY0ylXBEMBjaq6lHX66Mi0grA9fdYJcRgjDGmBGUmAhG5/xLv7LmN/2sWAlgCjHU9HwssvoR9G2OMuUSeXBFcDqwXkQ9EZJCIiKc7F5EgYCDwUZHFzwMDRWSna93z5QnYGGNMxSozEajqX4BwYBYwDtgpIv8rIld5sG2mql6mqqeLLDuuqv1VNdz198QlxG+MMeYSedRHoM4Z7n9yPfKAYOBDEfmrF2MzxhhTCcqcqlJEfo+zLT8NeBuYpKq5IuIH7AT+7N0QjTHGeJMncxY3B0a4fgzmpqoFInKjd8IyxhhTWTxpGloKuNvxRaSRiFwLoKrbvBWYMcaYyuFJIpgBpBd5neFaZowxphbwJBGIq7MYcDYJ4VmTkjHGmBrAk0SwR0R+LyJ1XI8/AHu8HZgxxpjK4UkiuAe4DjgEHASuBe72ZlDGGGMqT5lNPKp6DOfoocYYY2ohT35HUA+4C4gA6hUuV9U7vRiXMcaYSuJJ09BcnOMNJQCrgFDgjDeDMsYYU3k8SQRXq+pkIENV5wBDgCjvhmWMMaayeJIIcl1/T4lIJNAEaOe1iIwxxlQqT34P8KZrPoK/4JxLoCEw2atRGWOMqTSlJgLXwHI/q+pJ4EugfaVEZYwxptKU2jTk+hXx/ZUUizHGmCrgSR/B5yLyJxFpKyLNCh9ej8wYY0yl8KSPoPD3Ar8rskyxZiJjjKkVPPllcVhlBGKMMaZqePLL4juKW66q/6j4cIwxxlQ2T5qG4oo8rwf0BzYClgiMMaYW8KRp6IGir0WkCc5hJ4wxxtQCntw1dL5MILyiAzHGGFM1POkj+BfOu4TAmTg6Ax94MyhjjDGVx5M+gqlFnucB+1T1oJfiMcYYU8k8SQT7gSOqmg0gIvVFpJ2qpng1MmOMMZXCkz6ChUBBkdf5rmXGGGNqAU8SQYCq5hS+cD2v672QjDHGVCZPEkGqiAwtfCEiw4A074VkjDGmMnnSR3APMF9EXnW9PggU+2tjY4wxNY8nPyjbDcSLSENAVNXmKzbGmFqkzKYhEflfEWmqqumqekZEgkXkmcoIzhhjjPd50kcwWFVPFb5wzVZ2g/dCMsYYU5k8SQT+IhJY+EJE6gOBpZQ3xhhTg3jSWTwP+EJE3nW9Hg/M8V5IxhhjKpMnncV/FZEtwABAgM+AK70dmDHGmMrh6eijP+H8dfFInPMRbPNkIxFpKiIfish2EdkmIj1EZIqIHBKRZNfD+huMMaYKlXhFICIdgFuB24DjwAKct4/2Lcf+/w58pqo3i0hdIAhIAF5W1amlb2qMMaYylNY0tB1YDfxKVXcBiMiDnu5YRBoDvYFx4B6aIkdELjpYY4wxFa+0pqGROJuEVojIWyLSH2cfgafaA6nAuyKySUTeFpEGrnX3i8gWEXlHRIKL21hE7haRJBFJSk1NLcdhjTHGlEeJiUBVP1bV0cA1wErgQaCliMwQkes92HcAEAPMUNWuQAbwCDADuApwAEeAv5Vw/DdVtZuqdgsJCSlHlYwxxpRHmZ3FqpqhqvNV9UYgFEjG+YFeloPAQVVd63r9IRCjqkdVNV9VC4C3gO4XGbsxxpgKUK45i1X1hKq+oar9PCj7E3BARDq6FvUHtopIqyLFbgK+L08MxhhjKpYnPyi7FA/gHLm0LrAH54/RpomIA+c8yCnAb70cgzHGmFJ4NRGoajLQ7bzFt3vzmMYYY8qnXE1Dxhhjah9LBMYY4+MsERhjjI+zRGCMMT7OEoExxvg4SwTGGOPjLBEYY4yPs0RgjDE+zhKBMcb4OEsExhjj4ywRGGOMj7NEYIwxPs4SgTHG+DhLBMYY4+MsERhjjI+zRGC8KiUlhX/+859VHYYxphSWCIxXWSIwpvqzRFBNFRQUkJ+bh6qWWTYlJYVrrrmGCRMmEBkZyZhM6p3iAAAVOUlEQVQxY1i+fDk9e/YkPDycdevWMWXKFO6880769OlD+/btmTZtmnv74cOHExsbS0REBG+++SYA+fn5jBs3jsjISKKionj55ZcB6NOnDw8//DDdu3enQ4cOrF692l1+0qRJxMXFER0dzRtvvAHAI488wurVq3E4HO59GGOqGVWt9o/Y2Fj1Ffm5uZp96mc9tHq9pixdqce37tKcjMxSt9m7d6/6+/vrli1bND8/X2NiYnT8+PFaUFCgiYmJOmzYMH3iiSe0R48emp2drampqdqsWTPNyclRVdXjx4+rqmpmZqZGRERoWlqaJiUl6YABA9zHOHnypKqq/vKXv9SHHnpIVVU/+eQT7d+/v6qqvvHGG/r000+rqmp2drbGxsbqnj17dMWKFTpkyJCKPUnGGI8ASerBZ6y3J6835ZSVeoK9S76AAueVwJmUQwQ2a0K7X/WjTlD9ErcLCwsjKioKgIiICPr374+IEBUVRUpKCg6HgyFDhhAYGEhgYCAtWrTg6NGjhIaGMm3aND7++GMADhw4wM6dO+nYsSN79uzhgQceYMiQIVx//fXuY40YMQKA2NhYUlJSAFi2bBlbtmzhww8/BOD06dPs3LmTunXrVvg5MsZULGsaqkZyM7M4tHKtOwkUOnviNGf2HS61mSgwMND93M/Pz/3az8+PvLy8C8r4+/uTl5fHypUrWb58Od9++y2bN2+ma9euZGdnExwczObNm+nTpw+vvfYaEyZMuOBYhfsA55Xl9OnTSU5OJjk5mb17956TPIwx1ZclgmpE8wvIOXWm2HVn9h6gwPWhW5FOnz5NcHAwQUFBbN++nTVr1gCQlpZGQUEBI0eO5Omnn2bjxo2l7ichIYEZM2aQm5sLwI4dO8jIyKBRo0acOVN8nYwx1YM1DVUj4idIgD+al3/BujqNGiB+/hV+zEGDBjFz5kyio6Pp2LEj8fHxABw6dIjx48dTUFAAwHPPPVfqfiZMmEBKSgoxMTGoKiEhISQmJhIdHU1AQABdunRh3LhxPPjggxVeB2PMpZHSmhuqi27dumlSUlJVh+F1Bbl5HF2/heObt5+7wk8IH30jgU0bVU1gxpgaSUQ2qGq3ssrZFUE14lcngJCunQE48cNONC+fuk0a0eaX3anToOSOYmOMuRSWCKqZgPr1aBkXTfMu16AFivj7EVC/HiJS1aEZY2opSwTVkF+dAPzq2D+NMaZy2F1Dxhjj4ywRlKJdu3akpaWVa5tp06bRqVMnxowZw9mzZxkwYAAOh4MFCxbQp08fKrrTOzk5maVLl17Uti+99BKdO3cmOjqa/v37s2/fvlLLz5kzh/DwcMLDw5kzZ457eZ8+fejYsSMOhwOHw8GxY8cuKh5jTNWw9ocK9vrrr/Ppp58SFhbGmjVryM3NJTk5GYAZM2ZU+PGSk5NJSkrihhtuKPe2Xbt2JSkpiaCgIGbMmMGf//xnFixYUGzZEydO8OSTT5KUlISIEBsby9ChQwkODgZg/vz5dOtW5s0JxphqqFZfEeTn5JKXfdajgdsyMjIYMmQIXbp0ITIy0v2BOH36dGJiYoiKimL7dudtnVOmTGHq1KnubSMjI0lJSeGee+5hz549DB06lBdeeIHf/OY3JCcn43A42L179znHW7ZsGT169CAmJoZRo0aRnp4OOK9CnnjiiQuOmZGRwZ133klcXBxdu3Zl8eLF5OTk8Pjjj7NgwQL3Vcf5CgoKaNeuHadOnXIvu/rqqzl69Ch9+/YlKCgIgPj4eA4ePFji+fnPf/7DwIEDadasGcHBwQwcOJDPPvuszPNqjKn+amUiyM/JISv1OD+tXsvh/37N6R17yMs+W+o2n332Ga1bt2bz5s18//33DBo0CIDmzZuzceNG7r333nM+/Iszc+ZMWrduzYoVK3j44Yd5++236dWrF8nJyVx11VXucmlpaTzzzDMsX76cjRs30q1bN1566SX3+uKO+eyzz9KvXz/Wr1/PihUrmDRpErm5uTz11FOMHj2a5ORkRo8efUFMfn5+DBs2zD2W0Nq1a2nXrh0tW7Y8p9ysWbMYPHhwiXU7dOgQbdu2db8ODQ3l0KFD7tfjx4/H4XDw9NNPe5R4jTHVR61MBFnHjnPg0xVkHPqJ7LQTHFu7iaNrNpB/tuRkEBUVxfLly3n44YdZvXo1TZo0AYofYO1SrVmzhq1bt9KzZ08cDgdz5sw5p32+pEHdnn/+eRwOB3369CE7O5v9+/d7dLzRo0e7rxbef//9CxLGvHnzSEpKYtKkSSXuo7gP98JbWufPn893333H6tWrWb16NXPnzvUoLmNM9VDr+gjysrJJ27DlguUZ+w9TENsF/yIDrxXVoUMHNmzYwNKlS3n00UfdA6YVN8BaQECAe+gFgOzs7HLFqKoMHDiQ9957r9j1JQ3qtmjRIjp27HhO2bVr15Z5vB49erBr1y5SU1NJTEzkL3/5i3vd8uXLefbZZ1m1atU5g9KdLzQ0lJUrV7pfHzx4kD59+gDQpk0bABo1asSvf/1r1q1bxx133FFmXMaY6qEWXhEouWcyil1TWvPQ4cOHCQoK4je/+Q1/+tOfSh1krV27du71GzduZO/eveWKMD4+nq+//ppdu3YBkJmZyY4dO0rdJiEhgenTp7u/mW/atAnAo0HdRISbbrqJhx56iE6dOnHZZZe59/Hb3/6WJUuW0KJFizKPv2zZMk6ePMnJkydZtmwZCQkJ5OXlue+sys3N5d///jeRkZFlnwRjTLVR6xKB+PtTv2XIhcv9/EodpuG7776je/fuOBwOnn322XO+NZ9v5MiRnDhxAofDwYwZM+jQoUO5YgwJCWH27NncdtttREdHEx8f7+4ULsnkyZPJzc0lOjqayMhIJk+eDEDfvn3ZunVriZ3FhUaPHs28efPOaRaaNGkS6enpjBo1CofDwdChQ0vcvlmzZkyePJm4uDji4uJ4/PHHadasGWfPniUhIYHo6GgcDgdt2rRh4sSJ5Tofxpiq5dVB50SkKfA2EAkocCfwI7AAaAekALeo6snS9lPeQedyfj7D/k9XUHA2x72sRY9YGrdra7/YNcb4jOoy6Nzfgc9U9WYRqQsEAf8DfKGqz4vII8AjwMMVedA6jRrS7lcDyUo9Tn52DkGtW+AfGGhJwBhjiuG1T0YRaQz0BsYBqGoOkCMiw4A+rmJzgJVUcCIQEQKC6tPoytCK3G219+677/L3v//9nGU9e/bktdde83gf3333Hbfffvs5ywIDAz3qlDbG1ExeaxoSEQfwJrAV6AJsAP4AHFLVpkXKnVTV4GK2vxu4G+CKK66ILWv4A2OMMefytGnIm53FAUAMMENVuwIZOJuBPKKqb6pqN1XtFhJyYeevMcaYiuHNRHAQOKiqhW0KH+JMDEdFpBWA66+NUGaMMVXIa4lAVX8CDohI4S+g+uNsJloCjHUtGwss9lYMxhhjyubt22geAOa77hjaA4zHmXw+EJG7gP3AKC/HYIwxphReTQSqmgwU11HR35vHNcYY47la98tiY4wx5WOJwBhjfJwlAmOM8XGWCIwxxsdZIjDGGB9nicAYY3ycJQJjjPFxlgiMMcbHWSIwxhgfZ4nAGGN8nCUCY4zxcZYIjDHGx1kiMMYYH2eJwBhjfJwlAmOM8XGWCIwxxsdZIjDGGB9nicAYY3ycJQJjjPFxlghqkHbt2pGWllYpx0pMTGTr1q2VcixjTNWyRGCKZYnAGN9hiaCSFBQUlKv88OHDiY2NJSIigjfffPOC9fPmzaN79+44HA5++9vfkp+fz759+wgPDyctLY2CggJ69erFsmXLSElJoVOnTkycOJGIiAiuv/56srKyANi9ezeDBg0iNjaWXr16sX37dr755huWLFnCpEmTcDgc7N69u0LOgTGmmlLVav+IjY3Vmuro0aP6ySef6Lhx43Xy5Md1z549mp6eXuZ2x48fV1XVzMxMjYiI0LS0NL3yyis1NTVVt27dqjfeeKPm5OSoquq9996rc+bMUVXVt956S0eOHKl//etf9e6771ZV1b1796q/v79u2rRJVVVHjRqlc+fOVVXVfv366Y4dO1RVdc2aNdq3b19VVR07dqwuXLiwAs+EMaayAUnqwWdsQFUnotrs2LFjDB9+E2vXrnMve/75F1i8OJEBA/pTp06dEredNm0aH3/8MQAHDhxg586d7nVffPEFGzZsIC4uDoCsrCxatGgBwIQJE1i4cCEzZ84kOTnZvU1YWBgOhwOA2NhYUlJSSE9P55tvvmHUqFHucmfPnq2AmhtjahJLBF6iqixevOScJACQn5/PHXeMZcuWzbRqdXmx265cuZLly5fz7bffEhQURJ8+fcjOzj5n32PHjuW55567YNvMzEwOHjwIQHp6Oo0aNQIgMDDQXcbf35+srCwKCgpo2rTpOQnDGON7rI/AS06ePMm8efOKXXfixIlS7/45ffo0wcHBBAUFsX37dtasWXPO+v79+/Phhx9y7Ngx9/727dsHwMMPP8yYMWN46qmnmDhxYqkxNm7cmLCwMBYuXAg4E8zmzZsBaNSoEWfOnPGsssaYGs0SgZf4+/tTr169EtfXrVtys9CgQYPIy8sjOjqayZMnEx8ff876zp0788wzz3D99dcTHR3NwIEDOXLkCKtWrWL9+vXuZFC3bl3efffdUuOcP38+s2bNokuXLkRERLB48WIAbr31Vl588UW6du1qncXG1HLi7E+o3rp166ZJSUlVHUa5ffLJUoYOHXbB8rCwML76ajWXX96yCqIyxvgKEdmgqt3KKmdXBF4UH38t99137znLWrRowb/+tZiWLVtUUVTGGHMuuyLwspMnT3Ly5EnWr0+iZcuWdOzYkZYtW+DnZznYGONdnl4R2F1DXhYcHExwcDDt27ev6lCMMaZY9rXUGGN8nCUCY4zxcZYIjDHGx1kiMMYYH2eJwBhjfFyNuH1URFKBfeXYpDlQOTO4VE++Xn+wcwB2DsDOwZWqGlJWoRqRCMpLRJI8uXe2tvL1+oOdA7BzAHYOPGVNQ8YY4+MsERhjjI+rrYngwrkdfYuv1x/sHICdA7Bz4JFa2UdgjDHGc7X1isAYY4yHLBEYY4yPq1WJQEQGiciPIrJLRB6p6ni8SURSROQ7EUkWkSTXsmYi8rmI7HT9DXYtFxGZ5jovW0Qkpmqjvzgi8o6IHBOR74ssK3edRWSsq/xOERlbFXW5GCXUf4qIHHK9D5JF5IYi6x511f9HEUkosrzG/j8RkbYiskJEtonIDyLyB9dyn3kfeIWq1ooH4A/sBtoDdYHNQOeqjsuL9U0Bmp+37K/AI67njwAvuJ7fAHwKCBAPrK3q+C+yzr2BGOD7i60z0AzY4/ob7HoeXNV1u4T6TwH+VEzZzq7/A4FAmOv/hn9N/38CtAJiXM8bATtcdfWZ94E3HrXpiqA7sEtV96hqDvA+cOE8kbXbMGCO6/kcYHiR5f9QpzVAUxFpVRUBXgpV/RI4cd7i8tY5AfhcVU+o6kngc2CQ96O/dCXUvyTDgPdV9ayq7gV24fw/UqP/n6jqEVXd6Hp+BtgGtMGH3gfeUJsSQRvgQJHXB13LaisFlonIBhG527WspaoeAed/GKBwPszafG7KW+faeC7udzV7vFPYJIIP1F9E2gFdgbXY++CS1KZEIMUsq833xvZU1RhgMPA7EeldSllfOzdQcp1r27mYAVwFOIAjwN9cy2t1/UWkIbAI+KOq/lxa0WKW1ZrzUFFqUyI4CLQt8joUOFxFsXidqh52/T0GfIzzkv9oYZOP6+8xV/HafG7KW+dadS5U9aiq5qtqAfAWzvcB1OL6i0gdnElgvqp+5Frs0++DS1WbEsF6IFxEwkSkLnArsKSKY/IKEWkgIo0KnwPXA9/jrG/h3Q9jgcWu50uAO1x3UMQDpwsvo2uB8tb5P8D1IhLsaka53rWsRjqvr+cmnO8DcNb/VhEJFJEwIBxYRw3/fyIiAswCtqnqS0VW+fT74JJVdW91RT5w3iGwA+ddEY9VdTxerGd7nHd7bAZ+KKwrcBnwBbDT9beZa7kAr7nOy3dAt6quw0XW+z2czR+5OL/R3XUxdQbuxNl5ugsYX9X1usT6z3XVbwvOD71WRco/5qr/j8DgIstr7P8T4Bc4m3C2AMmuxw2+9D7wxsOGmDDGGB9Xm5qGjDHGXARLBMYY4+MsERhjjI+zRGCMMT7OEoExxvg4SwSmxhOR9HKU7SMi13kznjKO/0cRuaMC9vO+iIRXREzGWCIwvqYPUCWJQEQCcN67/s8K2N0M4M8VsB9jLBGY2klEfiUia0Vkk4gsF5GWrkHK7gEedI3d30tEQkRkkYisdz16uraf4hrEbaWI7BGR3xfZ9x2uQd42i8hcEWkkIntdQx8gIo3FOV9EnfPC6gdsVNU8V7mVIvKyiHzpGl8/TkQ+co2P/4yrTAMR+cR1rO9FZLRrX6uBAa7kYswlsTeRqa2+AuJVVUVkAvBnVf1/IjITSFfVqQAi8k/gZVX9SkSuwDnMQCfXPq4B+uIc9/5HEZkBdMD5i92eqpomIs1U9YyIrASGAIk4h21YpKq558XUE9hw3rIcVe3tmmBlMRCLc6jp3SLyMs4rmMOqOsQVbxMAVS0QkV1Al2L2aUy5WCIwtVUosMA1Fk9dYG8J5QYAnZ1D2ADQuHAcJ+ATVT0LnBWRY0BLnN/qP1TVNABVLZwf4G2cTTWJwHhgYjHHaoVz/PyiCsf5+Q74QV1jQInIHpyDon0HTBWRF4B/q+rqItseA1pjicBcImsaMrXVdOBVVY0CfgvUK6GcH9BDVR2uRxt1TngCcLZIuXycX5yEYoYrVtWvgXYi8kvAX1W/P78MkFVMHIXHKDjveAVAgKruwHmV8B3wnIg8XqRMPdc+jbkklghMbdUEOOR6XnQ+2jM4m3oKLQPuL3whIo4y9vsFcIuIXOYq36zIun/gHBju3RK23QZcXWbkRYhIayBTVecBU3FOVVmoA85BB425JJYITG0QJCIHizwewjmX70IRWQ2kFSn7L+Cmws5i4PdAN1fn71acncklUtUfgGeBVSKyGSg6FPJ8nPPfvlfC5p/inHe4PKKAdSKSjLNvorATuSWQpbVnOHFThWz0UWMqiIjcDAxT1dtLKfMxzo7rnZd4rAeBn1V11qXsxxiwzmJjKoSITMc5begNZRR9BGen8SUlAuAUzrkIjLlkdkVgjDE+zvoIjDHGx1kiMMYYH2eJwBhjfJwlAmOM8XGWCIwxxsf9f1p2lCuCWrevAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "SDM845-CPU (nnpack)\n",
      "309.5141971042857\n",
      "alexnet 209.961342845\n",
      "densenet201 327.8685439800001\n",
      "mnasnet 311.9956990899999\n",
      "mobilenet_v2 202.59320041\n",
      "nasnet_mobile 388.97079132599976\n",
      "resnet152 666.8882309600001\n",
      "shufflenet_v2_05 58.321571119\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cmap = sns.cubehelix_palette(dark=.01, light=.7, as_cmap=True)\n",
    "\n",
    "for group, data in total_time.groupby(['platform']):\n",
    "    print (group)\n",
    "    data = data.reset_index()\n",
    "    data['Images/Sec'] = data['time']\n",
    "    p1=sns.scatterplot(data=data, y=\"Acc (top-1)\", x=\"Images/Sec\", size='Flops', color=\"skyblue\", hue='Params', palette=cmap ,sizes=(50, 200), legend=False)\n",
    "    p1.set_xlabel(\"Latency (ms)\")\n",
    "    p1.set_ylabel(\"Accuracy\")\n",
    "    \n",
    "    print (data['Images/Sec'].mean())\n",
    "    # ANNOTATE\n",
    "    for line in range(0,data.shape[0]):\n",
    "        y = data.loc[line, 'Acc (top-1)']\n",
    "        x = data.loc[line, \"Images/Sec\"]\n",
    "        label = data.loc[line, \"network\"]\n",
    "        m = data[\"Images/Sec\"].max()\n",
    "        print (label, x)\n",
    "        if x > m*0.9 :\n",
    "            offset = -0.21*m*len(label)/10\n",
    "        else: \n",
    "            offset = 0.03*m\n",
    "       \n",
    "        p1.text(x + offset, y  , label, horizontalalignment='left', size='medium', color='black')\n",
    "    #plt.xscale('log')\n",
    "    plt.title(group)\n",
    "    plt.savefig(group.replace(\" \", \"\") + \"_acc_vs_time.pdf\", bbox_inches = 'tight', pad_inches = 0)\n",
    "    plt.show()   \n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU-XEON-4116\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GPU-NVIDIA-2080Ti\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GPU-NVIDIA-Xavier\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "NCS2\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Note 9-CPU\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Note 9-CPU (nnpack)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "SDM845-CPU\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "SDM845-CPU (nnpack)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cmap = sns.cubehelix_palette(dark=.01, light=.9, as_cmap=True)\n",
    "\n",
    "for group, data in total_time.groupby(['platform']):\n",
    "    print (group)\n",
    "    data = data.reset_index()\n",
    "    p1=sns.scatterplot(data=data, y=\"Flops\", x=\"time\", size='Params', color=\"skyblue\", hue='Params', palette=cmap ,sizes=(30, 300), legend=False)\n",
    "    p1.set_xlabel(\"Time (ms)\")\n",
    "    p1.set_ylabel(\"FLOPS (Million)\")\n",
    "\n",
    "    # ANNOTATE\n",
    "    for line in range(0,data.shape[0]):\n",
    "        y = data.loc[line, 'Flops']\n",
    "        x = data.loc[line, \"time\"]\n",
    "        label = data.loc[line, \"network\"]\n",
    "       \n",
    "        p1.text(x , y , label, horizontalalignment='left', size='medium', color='black')\n",
    "    plt.show()\n",
    "        \n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "invalid syntax (<ipython-input-32-181da128a2fc>, line 1)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;36m  File \u001b[0;32m\"<ipython-input-32-181da128a2fc>\"\u001b[0;36m, line \u001b[0;32m1\u001b[0m\n\u001b[0;31m    total_time[]\u001b[0m\n\u001b[0m               ^\u001b[0m\n\u001b[0;31mSyntaxError\u001b[0m\u001b[0;31m:\u001b[0m invalid syntax\n"
     ]
    }
   ],
   "source": [
    "total_time[]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>target</th>\n",
       "      <th>batch_size</th>\n",
       "      <th>network</th>\n",
       "      <th>inferences/s</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>densenet169</td>\n",
       "      <td>40.413690</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>resnet34</td>\n",
       "      <td>158.451105</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>shufflenet_v2_05</td>\n",
       "      <td>114.243696</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>nasnet</td>\n",
       "      <td>20.967996</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>38</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>densenet161</td>\n",
       "      <td>42.288432</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>48</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>resnet18</td>\n",
       "      <td>247.666897</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>58</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>alexnet</td>\n",
       "      <td>680.414849</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>68</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>densenet121</td>\n",
       "      <td>54.218624</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>78</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>pnasnet</td>\n",
       "      <td>26.206065</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>85</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>squeezenet_v1_1</td>\n",
       "      <td>295.823320</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>95</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>xception</td>\n",
       "      <td>112.639903</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>105</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>densenet201</td>\n",
       "      <td>34.387289</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>115</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>shufflenet_v2_1</td>\n",
       "      <td>116.321114</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>125</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>resnet101</td>\n",
       "      <td>68.436419</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>135</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>resnet50</td>\n",
       "      <td>121.677308</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>145</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>inception_v3</td>\n",
       "      <td>71.410001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>154</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>nasnet_mobile</td>\n",
       "      <td>27.076492</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>164</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>vgg16</td>\n",
       "      <td>470.230856</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>173</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>inception_v4</td>\n",
       "      <td>45.059704</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>182</th>\n",
       "      <td>GPU-NVIDIA-2080Ti</td>\n",
       "      <td>1</td>\n",
       "      <td>resnet152</td>\n",
       "      <td>48.080559</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                target  batch_size           network  inferences/s\n",
       "1    GPU-NVIDIA-2080Ti           1       densenet169     40.413690\n",
       "11   GPU-NVIDIA-2080Ti           1          resnet34    158.451105\n",
       "21   GPU-NVIDIA-2080Ti           1  shufflenet_v2_05    114.243696\n",
       "31   GPU-NVIDIA-2080Ti           1            nasnet     20.967996\n",
       "38   GPU-NVIDIA-2080Ti           1       densenet161     42.288432\n",
       "48   GPU-NVIDIA-2080Ti           1          resnet18    247.666897\n",
       "58   GPU-NVIDIA-2080Ti           1           alexnet    680.414849\n",
       "68   GPU-NVIDIA-2080Ti           1       densenet121     54.218624\n",
       "78   GPU-NVIDIA-2080Ti           1           pnasnet     26.206065\n",
       "85   GPU-NVIDIA-2080Ti           1   squeezenet_v1_1    295.823320\n",
       "95   GPU-NVIDIA-2080Ti           1          xception    112.639903\n",
       "105  GPU-NVIDIA-2080Ti           1       densenet201     34.387289\n",
       "115  GPU-NVIDIA-2080Ti           1   shufflenet_v2_1    116.321114\n",
       "125  GPU-NVIDIA-2080Ti           1         resnet101     68.436419\n",
       "135  GPU-NVIDIA-2080Ti           1          resnet50    121.677308\n",
       "145  GPU-NVIDIA-2080Ti           1      inception_v3     71.410001\n",
       "154  GPU-NVIDIA-2080Ti           1     nasnet_mobile     27.076492\n",
       "164  GPU-NVIDIA-2080Ti           1             vgg16    470.230856\n",
       "173  GPU-NVIDIA-2080Ti           1      inception_v4     45.059704\n",
       "182  GPU-NVIDIA-2080Ti           1         resnet152     48.080559"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "infs= pd.read_csv(\"inferences.csv\")\n",
    "infs=infs[infs.batch_size == 1]\n",
    "infs.head(20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "oper= pd.read_csv(\"operations.csv\")\n",
    "10/oper.groupby(['network'])['time'].sum()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\"\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

